The Dissection of Abell 2744: A Rich Cluster Growing Through Major and Minor Mergers

New Chandra X-ray data and extensive optical spectroscopy, obtained with AAOmega on the 3.9 m Anglo-Australian Telescope, are used to study the complex merger taking place in the galaxy cluster Abell 2744. Combining our spectra with data from the literature provides a catalog of 1237 redshifts for extragalactic objects lying within 15' of the cluster center. From these, we confirm 343 cluster members projected within 3 Mpc of the cluster center. Combining positions and velocities, we identify two major substructures, corresponding to the remnants of two major subclusters. The new data are consistent with a post core passage, major merger taking place along an axis that is tilted well out of the plane of the sky, together with an interloping minor merger. Supporting this interpretation, the new X-ray data reveal enriched, low entropy gas from the core of the approaching, major subcluster, lying ~2' north of the cluster center, and a shock front to the southeast of the previously known bright, compact core associated with the receding subcluster. The X-ray morphology of the compact core is consistent with a Bullet-like cluster viewed from within ~45 degrees of the merger axis. An X-ray peak ~3' northwest of the cluster center, with an associated cold front to the northeast and a trail of low entropy gas to the south, is interpreted as the remnant of an interloping minor merger taking place roughly in the plane of the sky. We infer approximate paths for the three merging components.

==> anc/tab5.txt <==
%auto-ignore
Title: The Dissection of Abell 2744: a rich cluster growing through major and minor mergers.
Authors: Owers M.S., Randall S.W., Nulsen P.E.J., Couch W.J., David L.P., Kempner J.C.
Table: Combined Redshift Catalog
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label   Explanations
--------------------------------------------------------------------------------
   1-  8 F8.6   deg     R.A.    Right Ascention (J2000)
  11- 21 F11.6  deg     decl.   Declination (J2000)
  24- 28 F5.2   mag     rF      r_F magnitude
  31- 40 F10.2  km/s    cz      Redshift
  43- 49 F7.2   km/s    czerr   Redshift Uncertainty
  52- 52 I1     ---     czQ     Redshift Quality
  55- 77 A23    ---     source  Redshift source
--------------------------------------------------------------------------------
Note (1):   Redshifts obtained from the literature are assigned a redshift quality of 3.
--------------------------------------------------------------------------------
3.296875   -30.391694  20.69   400971.27   314.78  4              AAT/AAOmega
3.303542   -30.358722  19.62       99.13   113.92  6              AAT/AAOmega
3.303875   -30.404806  20.55    56010.02    20.99  5              AAT/AAOmega
3.304125   -30.367528  19.47      234.52    65.95  6              AAT/AAOmega
3.305000   -30.431861  20.75      103.98    65.95  6              AAT/AAOmega
3.305750   -30.351361  20.48    28873.99    20.99  3              AAT/AAOmega
3.305833   -30.339167  20.27    92533.37    23.98  5              AAT/AAOmega
3.306250   -30.380945  22.20    63794.34   276.00  3    Braglia et al. (2009)
3.308583   -30.363083  19.57    78171.58    23.98  5              AAT/AAOmega
3.310292   -30.324250  19.25    93436.37    74.95  4              AAT/AAOmega
3.313542   -30.398889  18.91    91532.63    23.98  5              AAT/AAOmega
3.314292   -30.344611  18.90    92477.01   113.92  4              AAT/AAOmega
3.314583   -30.472861  19.14    92390.06    86.94  4              AAT/AAOmega
3.317500   -30.462029  21.78   218427.29   276.00  3    Braglia et al. (2009)
3.317583   -30.467250  20.95   133316.25    26.98  5              AAT/AAOmega
3.318333   -30.333083  20.33      -18.99   320.78  6              AAT/AAOmega
3.318667   -30.349306  19.95    91891.75    23.98  5              AAT/AAOmega
3.318875   -30.351611  19.70    92398.10    23.98  5              AAT/AAOmega
3.320333   -30.467278  20.65       62.11    71.95  6              AAT/AAOmega
3.321667   -30.468882  20.59   168122.11   276.00  3    Braglia et al. (2009)
3.322083   -30.353083  20.16    91391.40    23.98  5              AAT/AAOmega
3.324000   -30.340417  20.35    92709.91    23.98  4              AAT/AAOmega
3.324708   -30.370611  20.36    94748.68    86.94  4              AAT/AAOmega
3.325000   -30.440582  22.13   175107.28   276.00  3    Braglia et al. (2009)
3.325417   -30.458139  21.03    80552.73   276.00  3    Braglia et al. (2009)
3.326250   -30.387306  20.02    41579.71   276.00  3    Braglia et al. (2009)
3.326667   -30.324528  19.06   100728.77   276.00  3    Braglia et al. (2009)
3.327083   -30.413277  20.89    41819.55   276.00  3    Braglia et al. (2009)
3.328750   -30.391388  21.58   181732.69   276.00  3    Braglia et al. (2009)
3.328917   -30.368194  20.14   142780.12   119.92  4              AAT/AAOmega
3.330083   -30.486667  20.24      287.90   308.79  6              AAT/AAOmega
3.331667   -30.454584  21.56    32376.09   276.00  3    Braglia et al. (2009)
3.331708   -30.393694  19.52      156.09   110.92  6              AAT/AAOmega
3.332542   -30.350000  19.46    91937.01    65.95  4              AAT/AAOmega
3.332542   -30.338917  19.50    92186.20    92.94  5              AAT/AAOmega
3.332833   -30.302222  20.42   130252.89    26.98  4              AAT/AAOmega
3.333625   -30.424139  20.00   122608.73    26.98  5              AAT/AAOmega
3.334583   -30.416388  21.56   181702.71   276.00  3    Braglia et al. (2009)
3.335750   -30.353250  20.10    78654.85    53.96  5              AAT/AAOmega
3.337833   -30.379556  20.85   168649.49    95.93  4              AAT/AAOmega
3.338667   -30.322000  20.70    92818.28    23.98  5              AAT/AAOmega
3.339125   -30.305722  20.65   149233.71   143.90  3              AAT/AAOmega
3.339750   -30.287500  20.36   505918.52   716.50  5              AAT/AAOmega
3.342917   -30.301533  21.16    62055.54   276.00  3    Braglia et al. (2009)
3.343708   -30.372917  18.78    94137.91    86.94  5              AAT/AAOmega
3.344167   -30.305637  20.41   149085.29   276.00  3    Braglia et al. (2009)
3.344708   -30.396806  20.99    66618.66    23.98  5              AAT/AAOmega
3.345042   -30.482972  19.89    59811.83    20.99  5              AAT/AAOmega
3.345167   -30.346417  20.04       99.62   278.81  6              AAT/AAOmega
3.345333   -30.470778  20.79    31675.11    62.96  5              AAT/AAOmega
3.345625   -30.494667  20.68    60896.96    23.98  5              AAT/AAOmega
3.345833   -30.261583  20.37   232776.46   110.92  4              AAT/AAOmega
3.346375   -30.377000  20.67    94260.09    74.95  3              AAT/AAOmega
3.347125   -30.466611  19.19      102.12   272.81  6              AAT/AAOmega
3.348167   -30.356111  19.84    91351.17    26.98  5              AAT/AAOmega
3.348750   -30.461889  21.17    32076.29   276.00  3    Braglia et al. (2009)
3.348750   -30.318718  21.58   194743.68   276.00  3    Braglia et al. (2009)
3.351167   -30.340778  18.81    77855.34    23.98  5              AAT/AAOmega
3.351333   -30.362833  18.51      153.09   290.80  6              AAT/AAOmega
3.351417   -30.379361  20.02    77486.57    23.98  5              AAT/AAOmega
3.351667   -30.288027  21.45   156400.23   276.00  3    Braglia et al. (2009)
3.352250   -30.377500  20.87    94331.88   107.93  3              AAT/AAOmega
3.352250   -30.256583  20.35   115909.92    26.98  5              AAT/AAOmega
3.353000   -30.358472  19.91      108.01   119.92  6              AAT/AAOmega
3.353042   -30.412611  19.48       20.91    44.97  6              AAT/AAOmega
3.355500   -30.500389  20.26   161674.75    65.95  4              AAT/AAOmega
3.356625   -30.341917  19.31    92950.69    59.96  3              AAT/AAOmega
3.356917   -30.345278  20.06    93252.94   110.92  4              AAT/AAOmega
3.357917   -30.399529  22.11   218876.97   276.00  3    Braglia et al. (2009)
3.359250   -30.378889  20.31       44.78    68.95  6              AAT/AAOmega
3.359292   -30.527250  20.94    91061.45    23.98  5              AAT/AAOmega
3.359750   -30.539139  20.07    27565.19    20.99  5              AAT/AAOmega
3.360042   -30.294222  20.50   122193.62    26.98  5              AAT/AAOmega
3.360833   -30.439943  20.07    32466.02   276.00  3    Braglia et al. (2009)
3.360958   -30.300583  20.25   314726.70   731.49  4              AAT/AAOmega
3.361792   -30.420472  19.75   108120.62   140.90  3              AAT/AAOmega
3.363333   -30.278889  20.76   148905.41   276.00  3    Braglia et al. (2009)
3.363542   -30.509361  20.19   127801.14    26.98  4              AAT/AAOmega
3.363750   -30.296694  22.03   195103.43   276.00  3    Braglia et al. (2009)
3.364958   -30.553000  20.66   107409.87    26.98  4              AAT/AAOmega
3.365000   -30.541472  20.40   225087.84    95.93  3              AAT/AAOmega
3.366000   -30.545111  20.23    82434.44    23.98  5              AAT/AAOmega
3.367167   -30.291444  20.30      197.69   170.88  6              AAT/AAOmega
3.367667   -30.554167  20.32    78450.85    23.98  5              AAT/AAOmega
3.368000   -30.545611  16.92    27815.79    20.99  5              AAT/AAOmega
3.368333   -30.465307  20.57    32406.07   276.00  3    Braglia et al. (2009)
3.368417   -30.478833  19.66    21596.49    38.97  5              AAT/AAOmega
3.368500   -30.402361  20.67   171803.27   215.85  3              AAT/AAOmega
3.368625   -30.447833  19.58    93475.35    23.98  4              AAT/AAOmega
3.368667   -30.436361  20.51    55845.31    20.99  5              AAT/AAOmega
3.368833   -30.239500  19.64       84.63    92.94  6              AAT/AAOmega
3.368958   -30.500500  19.08      150.09   152.89  6              AAT/AAOmega
3.369292   -30.244528  20.10      416.82    89.94  6              AAT/AAOmega
3.369583   -30.390583  21.02    39361.25   276.00  3    Braglia et al. (2009)
3.369625   -30.464500  20.71       26.14   107.93  6              AAT/AAOmega
3.369875   -30.300083  19.12    92920.71   101.93  4              AAT/AAOmega
3.370875   -30.532750  20.90      266.76   320.78  6              AAT/AAOmega
3.370958   -30.322389  18.85    93163.55    23.98  5              AAT/AAOmega
3.371833   -30.323972  20.09    92815.20    23.98  4              AAT/AAOmega
3.372083   -30.475945  21.60    37562.50   276.00  3    Braglia et al. (2009)
3.372417   -30.404028  20.32      389.57   299.79  6              AAT/AAOmega
3.373375   -30.276111  18.66    94542.29    89.94  4              AAT/AAOmega
3.374417   -30.279778  19.66    92778.11    56.96  4              AAT/AAOmega
3.374583   -30.452972  18.79    31416.75   276.00  3    Braglia et al. (2009)
3.374750   -30.562278  20.95    95450.00    26.98  3              AAT/AAOmega
3.375000   -30.389111  19.15   108163.62   276.00  3    Braglia et al. (2009)
3.375375   -30.317528  19.12    93460.00    74.95  4              AAT/AAOmega
3.375833   -30.532694  20.65    31468.45    68.95  5              AAT/AAOmega
3.376458   -30.269806  20.61   141738.40   101.93  4              AAT/AAOmega
3.376875   -30.284861  20.10    93003.74    95.93  3              AAT/AAOmega
3.377500   -30.432667  20.94   171479.79   276.00  3    Braglia et al. (2009)
3.377500   -30.448944  19.09   171569.72   276.00  3    Braglia et al. (2009)
3.377792   -30.274556  18.47    92366.08    98.93  4              AAT/AAOmega
3.377958   -30.346472  20.18    92497.32    83.94  4              AAT/AAOmega
3.378000   -30.558972  20.60       41.02   110.00  6              AAT/AAOmega
3.378333   -30.273306  20.50    93097.06    23.98  5              AAT/AAOmega
3.378417   -30.476556  20.93       58.95    62.96  6              AAT/AAOmega
3.378875   -30.554306  18.97    31689.23    20.99  5              AAT/AAOmega
3.379167   -30.369750  20.77    91708.94    23.98  5              AAT/AAOmega
3.380083   -30.286806  18.60    92417.05   101.93  4              AAT/AAOmega
3.380625   -30.363111  19.68       81.63   302.79  6              AAT/AAOmega
3.380792   -30.346167  20.73   129290.18    26.98  5              AAT/AAOmega
3.380875   -30.236806  19.57    75960.93    95.93  4              AAT/AAOmega
3.381250   -30.223557  20.63   135174.92   276.00  3    Braglia et al. (2009)
3.381667   -30.411055  22.75    91645.06   276.00  3    Braglia et al. (2009)
3.382208   -30.318722  20.30   141682.39    29.98  4              AAT/AAOmega
3.383167   -30.306250  20.57   224432.68   116.92  4              AAT/AAOmega
3.383792   -30.457306  20.18   181603.75    29.98  5              AAT/AAOmega
3.384500   -30.236778  19.73    92990.95    59.96  4              AAT/AAOmega
3.385625   -30.244250  20.57    92275.33    23.98  4              AAT/AAOmega
3.385708   -30.283111  20.15    92578.14    68.95  4              AAT/AAOmega
3.386042   -30.519056  20.80       65.91   113.92  6              AAT/AAOmega
3.386083   -30.529361  20.84   107617.44    89.94  3              AAT/AAOmega
3.386833   -30.470361  20.27      305.62   293.80  6              AAT/AAOmega
3.387333   -30.319139  20.85   130591.39    92.94  4              AAT/AAOmega
3.387500   -30.417875  20.69   181642.75   276.00  3    Braglia et al. (2009)
3.388458   -30.407528  20.09      212.95   233.84  6              AAT/AAOmega
3.389292   -30.432472  20.12    91822.80    23.98  5              AAT/AAOmega
3.389417   -30.218056  20.40    90791.87    23.98  5              AAT/AAOmega
3.389583   -30.269413  21.63    92094.74   276.00  3    Braglia et al. (2009)
3.390917   -30.571750  20.56    82452.42    62.96  5              AAT/AAOmega
3.391417   -30.382750  20.99    41151.76    20.99  5              AAT/AAOmega
3.391708   -30.440528  19.12    91865.41    23.98  5              AAT/AAOmega
3.392500   -30.314777  19.28    36633.14   276.00  3    Braglia et al. (2009)
3.392833   -30.505778  20.19   201310.89    32.98  4              AAT/AAOmega
3.393875   -30.507556  19.66    91620.97    62.96  4              AAT/AAOmega
3.394292   -30.491833  20.50    75617.75    23.98  5              AAT/AAOmega
3.394583   -30.262778  19.75    78562.77    53.96  5              AAT/AAOmega
3.395375   -30.549556  20.19   109461.18    29.98  4              AAT/AAOmega
3.395833   -30.292444  21.85   217887.66   276.00  3    Braglia et al. (2009)
3.396167   -30.572889  18.78    82286.75   122.92  4              AAT/AAOmega
3.396875   -30.560139  20.03    78538.79    62.96  4              AAT/AAOmega
3.396917   -30.348944  20.15   149717.81    32.98  4              AAT/AAOmega
3.398125   -30.488083  20.64    90546.07    23.98  5              AAT/AAOmega
3.398208   -30.513611  19.47    32027.70    20.99  5              AAT/AAOmega
3.399167   -30.293917  18.50    29917.73   276.00  3    Braglia et al. (2009)
3.399167   -30.301985  22.02    92064.76   276.00  3    Braglia et al. (2009)
3.399208   -30.353306  19.32    56195.01    20.99  5              AAT/AAOmega
3.399583   -30.315722  21.60   224992.74   276.00  3    Braglia et al. (2009)
3.399708   -30.513583  18.93    92734.83    65.95  4              AAT/AAOmega
3.400833   -30.278473  21.18    98540.28   276.00  3    Braglia et al. (2009)
3.401083   -30.348056  20.93    78006.71   113.92  4              AAT/AAOmega
3.401958   -30.572194  20.89      220.82    92.94  6              AAT/AAOmega
3.402292   -30.559806  20.59   122997.12    68.95  3              AAT/AAOmega
3.403625   -30.475528  18.09    48037.41    20.99  5              AAT/AAOmega
3.403667   -30.337111  20.22    92629.31   209.85  3              AAT/AAOmega
3.404458   -30.446389  19.38    57196.35    20.99  5              AAT/AAOmega
3.405875   -30.280333  20.46    90536.42    23.98  5              AAT/AAOmega
3.407417   -30.371111  20.42    92713.06    77.95  4              AAT/AAOmega
3.407625   -30.519111  20.29    91681.88    26.98  3              AAT/AAOmega
3.407833   -30.449139  20.42      112.97   245.83  6              AAT/AAOmega
3.408250   -30.232139  20.65   134461.95    26.98  4              AAT/AAOmega
3.408833   -30.583417  19.05       50.89    98.93  6              AAT/AAOmega
3.409667   -30.567194  20.95   129013.01    26.98  5              AAT/AAOmega
3.409792   -30.304750  20.77      -27.01   191.87  6              AAT/AAOmega
3.409792   -30.568472  19.41    81579.21    47.97  5              AAT/AAOmega
3.409917   -30.340389  20.77   117795.79    26.98  5              AAT/AAOmega
3.410417   -30.421055  20.54    92694.33   276.00  3    Braglia et al. (2009)
3.411000   -30.367861  20.93    90614.80   329.77  3              AAT/AAOmega
3.411417   -30.504083  18.77    92434.68    23.98  5              AAT/AAOmega
3.411875   -30.210000  20.58   124067.45    26.98  5              AAT/AAOmega
3.412500   -30.458113  22.34    88617.15   276.00  3    Braglia et al. (2009)
3.412667   -30.225056  20.67       35.13   227.84  6              AAT/AAOmega
3.412958   -30.403889  19.45   142558.48    26.98  5              AAT/AAOmega
3.413333   -30.524861  20.21    31151.02    74.95  3              AAT/AAOmega
3.414500   -30.518306  18.96   106819.52   182.87  4              AAT/AAOmega
3.415417   -30.468506  21.73   191206.13   276.00  3    Braglia et al. (2009)
3.415625   -30.297833  19.09    91766.47    80.94  4              AAT/AAOmega
3.415750   -30.589528  18.52    36698.91    20.99  5              AAT/AAOmega
3.416250   -30.266778  19.05       95.86    56.96  6              AAT/AAOmega
3.416542   -30.207722  20.22   143718.16    29.98  3              AAT/AAOmega
3.416667   -30.491890  21.91   183831.24   276.00  3    Braglia et al. (2009)
3.417250   -30.340583  20.78      271.78   344.76  6              AAT/AAOmega
3.418000   -30.262694  19.49    92372.08    80.94  4              AAT/AAOmega
3.418458   -30.433667  20.78      116.87   317.78  6              AAT/AAOmega
3.418750   -30.454863  18.45    43528.37   276.00  3    Braglia et al. (2009)
3.418750   -30.360472  20.74    44517.68   276.00  3    Braglia et al. (2009)
3.418750   -30.461390  22.99    94313.21   276.00  3    Braglia et al. (2009)
3.419000   -30.452083  20.98   181653.27    35.97  3              AAT/AAOmega
3.419250   -30.233833  20.71   150013.22    89.94  3              AAT/AAOmega
3.419792   -30.503500  19.83        6.69    95.93  6              AAT/AAOmega
3.419833   -30.519472  19.98    31734.89    20.99  5              AAT/AAOmega
3.419833   -30.585361  20.59   122928.16    26.98  5              AAT/AAOmega
3.419958   -30.320556  20.08       32.79   284.80  6              AAT/AAOmega
3.420250   -30.422833  19.61       17.91   110.00  6              AAT/AAOmega
3.420292   -30.361389  19.75       -2.31   293.80  6              AAT/AAOmega
3.421000   -30.429194  19.47      398.93   275.81  6              AAT/AAOmega
3.421667   -30.406610  20.68    32076.29   276.00  3    Braglia et al. (2009)
3.422792   -30.571333  19.72    31894.57   116.92  4              AAT/AAOmega
3.422958   -30.370333  19.31      548.83   311.78  6              AAT/AAOmega
3.423417   -30.454167  20.15      209.94   257.82  6              AAT/AAOmega
3.423583   -30.210778  20.61   180382.53    29.98  4              AAT/AAOmega
3.423708   -30.263694  20.85        7.99   143.90  6              AAT/AAOmega
3.425250   -30.518500  20.07    31708.99    20.99  5              AAT/AAOmega
3.426958   -30.396917  18.90    78296.39   110.92  4              AAT/AAOmega
3.428708   -30.207472  20.97    81909.64    23.98  5              AAT/AAOmega
3.429458   -30.549278  20.53      103.98   281.80  6              AAT/AAOmega
3.429708   -30.456056  20.54    91589.25    23.98  4              AAT/AAOmega
3.429958   -30.494417  20.56      247.89   386.73  6              AAT/AAOmega
3.430333   -30.244361  20.35       54.04   110.00  6              AAT/AAOmega
3.430417   -30.343945  20.37   183081.76   276.00  3    Braglia et al. (2009)
3.431250   -30.302472  19.70   426493.81   359.75  5              AAT/AAOmega
3.431500   -30.355611  20.67    91771.65    89.94  3              AAT/AAOmega
3.431625   -30.406722  19.86   117488.57   107.93  4              AAT/AAOmega
3.431750   -30.195139  19.75    90757.62    23.98  5              AAT/AAOmega
3.431833   -30.554528  20.01   130723.29    26.98  4              AAT/AAOmega
3.432792   -30.581278  20.63   149773.37    71.95  4              AAT/AAOmega
3.433750   -30.287083  22.79    92184.68   276.00  3    Braglia et al. (2009)
3.433875   -30.528667  17.88    31868.81    20.99  5              AAT/AAOmega
3.434583   -30.311861  22.77   211472.10   276.00  3    Braglia et al. (2009)
3.434917   -30.414028  20.76    93508.80    23.98  5              AAT/AAOmega
3.435250   -30.446306  20.91   169163.60    83.94  4              AAT/AAOmega
3.436167   -30.526861  20.09      227.67   299.79  6              AAT/AAOmega
3.436250   -30.430111  21.50    79653.36   276.00  3    Braglia et al. (2009)
3.437083   -30.448250  19.12    48265.09   276.00  3    Braglia et al. (2009)
3.437458   -30.232500  19.67    93059.89    71.95  4              AAT/AAOmega
3.438083   -30.380167  20.93      103.92   215.85  6              AAT/AAOmega
3.438125   -30.359500  19.73       24.67   290.80  6              AAT/AAOmega
3.438958   -30.318222  20.69      119.07   203.86  6              AAT/AAOmega
3.440000   -30.298222  20.16    91870.77   143.90  4              AAT/AAOmega
3.441000   -30.239944  19.68   134689.67    26.98  4              AAT/AAOmega
3.441125   -30.294750  19.19       15.18    65.95  6              AAT/AAOmega
3.441125   -30.520222  18.64    31752.18    20.99  5              AAT/AAOmega
3.441250   -30.319010  21.03   205296.38   276.00  3    Braglia et al. (2009)
3.441375   -30.334667  18.72    91922.37   119.92  4              AAT/AAOmega
3.441375   -30.230083  20.47   123476.82   170.88  3              AAT/AAOmega
3.441583   -30.423972  20.20      146.99   188.87  6              AAT/AAOmega
3.442042   -30.253778  20.11    73671.72    23.98  5              AAT/AAOmega
3.442500   -30.469694  22.04    32975.67   276.00  3    Braglia et al. (2009)
3.442625   -30.411833  20.45       11.15   299.79  6              AAT/AAOmega
3.443750   -30.282444  21.37    43198.59   276.00  3    Braglia et al. (2009)
3.443958   -30.510111  20.52    91333.92    23.98  5              AAT/AAOmega
3.443958   -30.453056  20.84    92893.01    68.95  4              AAT/AAOmega
3.445417   -30.457417  19.72    94043.16    23.98  4              AAT/AAOmega
3.446042   -30.326750  19.62      168.08   260.82  6              AAT/AAOmega
3.446250   -30.257917  20.56   107623.99   276.00  3    Braglia et al. (2009)
3.446667   -30.416927  22.22   143689.03   276.00  3    Braglia et al. (2009)
3.446917   -30.343278  19.00       71.88   227.84  6              AAT/AAOmega
3.447125   -30.552889  20.28      299.62   218.85  6              AAT/AAOmega
3.447458   -30.603167  20.41   187160.21    74.95  4              AAT/AAOmega
3.448208   -30.404000  20.12   107410.41    95.93  4              AAT/AAOmega
3.448542   -30.601333  20.11   127707.81   110.92  3              AAT/AAOmega
3.448583   -30.334667  20.57    92985.89   122.92  3              AAT/AAOmega
3.448708   -30.248528  20.44      160.94   137.90  6              AAT/AAOmega
3.448792   -30.508333  20.22       86.75   266.82  6              AAT/AAOmega
3.448875   -30.342861  20.47       41.93   164.89  6              AAT/AAOmega
3.449625   -30.454917  20.58   131511.80    26.98  5              AAT/AAOmega
3.450417   -30.262251  21.47   180173.77   276.00  3    Braglia et al. (2009)
3.450458   -30.480139  20.64        5.15    80.94  6              AAT/AAOmega
3.450750   -30.561167  20.92    90968.53    23.98  5              AAT/AAOmega
3.450833   -30.351917  21.35   145847.53   276.00  3    Braglia et al. (2009)
3.451042   -30.383778  19.45    87176.17    23.98  5              AAT/AAOmega
3.451250   -30.445555  21.33   181552.81   276.00  3    Braglia et al. (2009)
3.451792   -30.528889  20.32       75.03    62.96  6              AAT/AAOmega
3.452125   -30.610722  20.35      161.71   176.88  6              AAT/AAOmega
3.452542   -30.320444  20.48      304.86   368.74  6              AAT/AAOmega
3.452833   -30.276000  20.59    92287.33    23.98  4              AAT/AAOmega
3.454000   -30.597917  20.17      505.73   404.72  6              AAT/AAOmega
3.454333   -30.373556  20.34   135419.16    26.98  4              AAT/AAOmega
3.454625   -30.559028  19.79    90962.31    23.98  5              AAT/AAOmega
3.455000   -30.383528  20.59   134743.36    26.98  4              AAT/AAOmega
3.455083   -30.258139  19.86   123852.80    26.98  5              AAT/AAOmega
3.455167   -30.302250  20.49    92545.50    68.95  4              AAT/AAOmega
3.455875   -30.598694  19.64   122776.60    26.98  5              AAT/AAOmega
3.456208   -30.487278  20.07      587.45   281.80  6              AAT/AAOmega
3.456333   -30.307972  19.76       93.62   275.81  6              AAT/AAOmega
3.456375   -30.338083  20.14      221.94    65.95  6              AAT/AAOmega
3.456458   -30.440417  19.61   149344.66   110.92  4              AAT/AAOmega
3.456667   -30.357000  20.41   143037.85    26.98  5              AAT/AAOmega
3.456917   -30.567556  20.61      190.93    59.96  6              AAT/AAOmega
3.456917   -30.582056  19.78      287.90    56.96  6              AAT/AAOmega
3.457000   -30.405444  19.79    85601.49    23.98  5              AAT/AAOmega
3.457583   -30.591500  20.01    79502.87    23.98  5              AAT/AAOmega
3.458125   -30.336389  19.98    92267.77   278.81  4              AAT/AAOmega
3.458250   -30.391861  19.79      155.71   275.81  6              AAT/AAOmega
3.458875   -30.300694  20.63    91513.81    23.98  5              AAT/AAOmega
3.458875   -30.341111  20.53   149083.80    86.94  3              AAT/AAOmega
3.459042   -30.213694  19.19      120.11   113.92  6              AAT/AAOmega
3.459167   -30.243278  20.94       79.93   311.78  6              AAT/AAOmega
3.459167   -30.296083  19.45    92548.61    23.98  5              AAT/AAOmega
3.459208   -30.399778  19.14   107784.51   122.92  4              AAT/AAOmega
3.460000   -30.506056  21.32   107833.85   276.00  3    Braglia et al. (2009)
3.460125   -30.175611  20.46   176299.48    29.98  5              AAT/AAOmega
3.461000   -30.448361  20.11   124677.02    26.98  4              AAT/AAOmega
3.461250   -30.440498  18.12    18375.72   276.00  3    Braglia et al. (2009)
3.461542   -30.589611  20.87    79508.53    23.98  5              AAT/AAOmega
3.461667   -30.478529  21.75   304766.01   276.00  3    Braglia et al. (2009)
3.461708   -30.206167  20.90      376.70   326.77  6              AAT/AAOmega
3.461750   -30.515778  19.45      144.10   101.93  6              AAT/AAOmega
3.462083   -30.417154  20.19   107294.22   276.00  3    Braglia et al. (2009)
3.462250   -30.376806  19.75    93611.48    95.93  4              AAT/AAOmega
3.462250   -30.361306  19.74   148758.52   128.91  3              AAT/AAOmega
3.462833   -30.346111  20.62        5.15   215.85  6              AAT/AAOmega
3.462833   -30.389111  20.48    93465.59    23.98  3              AAT/AAOmega
3.462917   -30.360250  21.65   148635.60   276.00  3    Braglia et al. (2009)
3.463208   -30.180056  20.48      160.94   200.86  6              AAT/AAOmega
3.463333   -30.380583  20.77    92807.34   158.89  3              AAT/AAOmega
3.463417   -30.335306  18.18    92551.95    89.94  4              AAT/AAOmega
3.463750   -30.298500  21.72   131277.62   276.00  3    Braglia et al. (2009)
3.464042   -30.443500  20.05    55887.77    20.99  5              AAT/AAOmega
3.464167   -30.253000  20.85   121174.61   276.00  3    Braglia et al. (2009)
3.464250   -30.339000  20.56   148930.98   101.93  4              AAT/AAOmega
3.464583   -30.313889  20.85    17746.15   276.00  3    Braglia et al. (2009)
3.464583   -30.513389  19.01    31751.89    95.93  4              AAT/AAOmega
3.465625   -30.194000  20.23   148794.50    71.95  4              AAT/AAOmega
3.465833   -30.291832  22.15    52432.20   276.00  3    Braglia et al. (2009)
3.465958   -30.334389  20.27   180586.93   104.93  3              AAT/AAOmega
3.466000   -30.615250  20.22      512.77   371.74  6              AAT/AAOmega
3.466167   -30.498500  20.71   224897.39    32.98  5              AAT/AAOmega
3.466292   -30.352472  19.77      132.59    62.96  6              AAT/AAOmega
3.466333   -30.533083  20.17    19158.26    20.99  5              AAT/AAOmega
3.466625   -30.204972  20.86   124303.70    26.98  5              AAT/AAOmega
3.467500   -30.355473  20.63   148245.87   276.00  3    Braglia et al. (2009)
3.467500   -30.279194  21.96   149235.19   276.00  3    Braglia et al. (2009)
3.467958   -30.492333  19.94       36.66   299.79  6              AAT/AAOmega
3.468417   -30.366583  19.90    32117.96    20.99  5              AAT/AAOmega
3.468500   -30.285083  19.80    75987.70    77.95  4              AAT/AAOmega
3.468625   -30.191389  20.10    72136.32    23.98  5              AAT/AAOmega
3.468708   -30.195389  19.75       42.66   110.92  6              AAT/AAOmega
3.469042   -30.219500  20.74   131140.19    83.94  4              AAT/AAOmega
3.469333   -30.543167  19.91      464.53   332.77  6              AAT/AAOmega
3.469833   -30.382000  20.58   149239.98   119.92  3              AAT/AAOmega
3.470417   -30.384389  19.92   149863.25   104.93  4              AAT/AAOmega
3.471875   -30.310611  20.25       87.02   236.84  6              AAT/AAOmega
3.471958   -30.350278  20.63    92047.48    23.98  4              AAT/AAOmega
3.472042   -30.194972  20.68   149385.07    26.98  4              AAT/AAOmega
3.472083   -30.603194  20.04    73133.84    23.98  5              AAT/AAOmega
3.472208   -30.444306  19.33    91280.80    23.98  5              AAT/AAOmega
3.472250   -30.553028  18.57    31781.87    20.99  5              AAT/AAOmega
3.472375   -30.611694  19.86       71.10    50.97  6              AAT/AAOmega
3.472917   -30.271639  21.44   135654.59   276.00  3    Braglia et al. (2009)
3.473458   -30.210917  20.48   192512.33   137.90  3              AAT/AAOmega
3.473542   -30.370083  20.18    93858.47    23.98  5              AAT/AAOmega
3.473583   -30.563528  20.74   118209.11    29.98  3              AAT/AAOmega
3.473833   -30.399556  19.81    94128.06    80.94  3              AAT/AAOmega
3.474833   -30.553556  19.33      117.11    56.96  6              AAT/AAOmega
3.475000   -30.222333  20.01    36558.27    41.97  5              AAT/AAOmega
3.475000   -30.255444  22.05    44997.35   276.00  3    Braglia et al. (2009)
3.475083   -30.212222  20.99   204468.35    32.98  4              AAT/AAOmega
3.475208   -30.602528  20.22      137.72   290.80  6              AAT/AAOmega
3.475500   -30.523556  20.78      -21.02   131.91  6              AAT/AAOmega
3.475917   -30.421833  19.82      127.97    38.97  6              AAT/AAOmega
3.476292   -30.189667  20.51    44208.45    20.99  5              AAT/AAOmega
3.476375   -30.564194  20.84    93015.92    23.98  4              AAT/AAOmega
3.476792   -30.169417  20.51   135076.56    26.98  6              AAT/AAOmega
3.477333   -30.482694  19.89       18.68    83.94  6              AAT/AAOmega
3.477500   -30.249528  20.31    92333.71    89.94  4              AAT/AAOmega
3.478333   -30.324139  19.11    94755.14    65.95  4              AAT/AAOmega
3.478917   -30.380972  20.23   130930.87    26.98  5              AAT/AAOmega
3.479042   -30.588306  18.75    41264.59    20.99  5              AAT/AAOmega
3.479583   -30.483055  22.46     9471.88   276.00  3    Braglia et al. (2009)
3.480167   -30.494667  20.75       94.99   194.87  6              AAT/AAOmega
3.480458   -30.266500  20.88    92407.39    23.98  5              AAT/AAOmega
3.480625   -30.302750  20.84    92375.68    23.98  5              AAT/AAOmega
3.480833   -30.541722  20.26   181917.33    29.98  5              AAT/AAOmega
3.481000   -30.484000  20.48   108343.09    74.95  3              AAT/AAOmega
3.481292   -30.551361  18.67      275.90    68.95  6              AAT/AAOmega
3.481458   -30.540361  20.00    69252.05   299.79  3              AAT/AAOmega
3.481667   -30.261806  22.20   194923.56   276.00  3    Braglia et al. (2009)
3.482542   -30.596861  20.68   170103.35    80.94  5              AAT/AAOmega
3.482708   -30.397472  20.81   128388.12    26.98  5              AAT/AAOmega
3.482875   -30.465333  18.75    95424.06    56.96  4              AAT/AAOmega
3.482917   -30.493944  21.04    92004.81   276.00  3    Braglia et al. (2009)
3.483292   -30.226194  20.09   135071.76    89.94  3              AAT/AAOmega
3.483833   -30.182222  20.33   131539.89   107.93  4              AAT/AAOmega
3.484167   -30.276611  21.16   130887.89   276.00  3    Braglia et al. (2009)
3.484583   -30.271334  19.50    71768.82   276.00  3    Braglia et al. (2009)
3.484667   -30.431167  20.79    91644.26   110.92  3              AAT/AAOmega
3.484750   -30.329694  20.43   134716.79   107.93  4              AAT/AAOmega
3.484792   -30.526889  19.74   143781.52    29.98  4              AAT/AAOmega
3.485000   -30.457918  21.85    43348.49   276.00  3    Braglia et al. (2009)
3.485417   -30.326084  21.11   180923.25   276.00  3    Braglia et al. (2009)
3.485458   -30.312583  20.98    92269.50    23.98  5              AAT/AAOmega
3.485542   -30.483861  20.61    90932.17    23.98  5              AAT/AAOmega
3.486250   -30.472418  21.75   185240.26   276.00  3    Braglia et al. (2009)
3.486542   -30.605889  19.97       39.66    50.97  6              AAT/AAOmega
3.486542   -30.592222  20.43      149.04   194.87  6              AAT/AAOmega
3.486625   -30.301833  20.62    43585.79    20.99  5              AAT/AAOmega
3.486875   -30.612861  20.89   107995.15    77.95  3              AAT/AAOmega
3.487833   -30.413333  20.22    89759.69   173.88  3              AAT/AAOmega
3.487917   -30.423028  20.81      391.69   362.75  6              AAT/AAOmega
3.487917   -30.556778  19.08    78506.25   113.92  4              AAT/AAOmega
3.488042   -30.315722  19.85      138.59    50.97  6              AAT/AAOmega
3.488208   -30.391083  20.09    92299.51    23.98  4              AAT/AAOmega
3.488542   -30.178722  20.38       -3.84   113.92  6              AAT/AAOmega
3.488750   -30.493000  19.57   108027.72    71.95  3              AAT/AAOmega
3.488792   -30.379306  20.19    93813.60   101.93  4              AAT/AAOmega
3.489792   -30.228194  19.68   134323.94   101.93  4              AAT/AAOmega
3.490000   -30.179917  20.90       35.94   113.92  6              AAT/AAOmega
3.490083   -30.568750  19.80    36544.77    20.99  5              AAT/AAOmega
3.490167   -30.409583  19.27    94248.48    23.98  5              AAT/AAOmega
3.491250   -30.554361  19.94    31549.21    20.99  5              AAT/AAOmega
3.491667   -30.259611  20.32    93130.01    23.98  4              AAT/AAOmega
3.491875   -30.311972  19.32   124078.72    71.95  4              AAT/AAOmega
3.492542   -30.249917  20.34   170576.39   128.91  3              AAT/AAOmega
3.492833   -30.337083  19.74       56.77   275.81  6              AAT/AAOmega
3.493000   -30.435194  20.76       98.89   296.80  6              AAT/AAOmega
3.493208   -30.179917  19.48      183.07    65.95  6              AAT/AAOmega
3.493333   -30.508888  20.68   124712.16   276.00  3    Braglia et al. (2009)
3.493417   -30.556639  20.88   134291.88    26.98  4              AAT/AAOmega
3.493750   -30.335714  21.62   180563.50   276.00  3    Braglia et al. (2009)
3.494042   -30.255722  20.84   130888.16   122.92  4              AAT/AAOmega
3.494583   -30.614028  18.56    58780.60    59.96  4              AAT/AAOmega
3.494792   -30.250417  19.66   109046.90    26.98  5              AAT/AAOmega
3.495667   -30.413556  20.92    90957.79    62.96  4              AAT/AAOmega
3.495750   -30.291167  18.68      281.74   344.76  6              AAT/AAOmega
3.495833   -30.428415  22.27    84899.73   276.00  3    Braglia et al. (2009)
3.495833   -30.621722  19.35   108219.23    83.94  4              AAT/AAOmega
3.496208   -30.366278  19.49    93979.01    68.95  4              AAT/AAOmega
3.496333   -30.424472  19.72      202.92   962.33  6              AAT/AAOmega
3.497583   -30.414444  19.19       48.65   296.80  6              AAT/AAOmega
3.497708   -30.168917  20.33       41.78   242.83  6              AAT/AAOmega
3.499583   -30.345917  20.37   135264.86   276.00  3    Braglia et al. (2009)
3.499917   -30.419556  19.77    91649.20   104.93  4              AAT/AAOmega
3.499958   -30.359500  20.25    94964.91    68.95  4              AAT/AAOmega
3.500833   -30.573111  19.82    31938.74    83.94  5              AAT/AAOmega
3.500833   -30.247889  19.33    93033.90    65.95  4              AAT/AAOmega
3.501208   -30.377722  20.71    31537.40    20.99  5              AAT/AAOmega
3.501292   -30.406139  21.11   150164.54   276.00  3    Braglia et al. (2009)
3.501708   -30.464333  20.86    90222.11    23.98  5              AAT/AAOmega
3.501958   -30.417011  20.99   149834.77   276.00  3    Braglia et al. (2009)
3.502167   -30.342278  20.92    42316.75    20.99  4              AAT/AAOmega
3.502458   -30.229111  19.31    36663.12   276.00  3    Braglia et al. (2009)
3.503083   -30.540889  19.08   117039.38    77.95  4              AAT/AAOmega
3.503125   -30.564444  20.88    31684.10    20.99  3              AAT/AAOmega
3.503250   -30.416611  19.22    91232.48   296.80  3              AAT/AAOmega
3.503500   -30.519139  16.51    31548.02    50.97  5              AAT/AAOmega
3.503708   -30.602028  20.52      173.02   317.78  6              AAT/AAOmega
3.503792   -30.396861  20.96    92665.19   104.93  3              AAT/AAOmega
3.504083   -30.442000  20.39    95357.41    77.95  4              AAT/AAOmega
3.504125   -30.308611  20.83    91596.29   107.93  4              AAT/AAOmega
3.504250   -30.452354  21.77    94373.17   276.00  3    Braglia et al. (2009)
3.504500   -30.529250  20.62    68912.05    23.98  4              AAT/AAOmega
3.504625   -30.185306  18.11    44229.52    20.99  5              AAT/AAOmega
3.505000   -30.477251  20.82    16037.34   276.00  3    Braglia et al. (2009)
3.505042   -30.299250  20.36    95147.79    23.98  5              AAT/AAOmega
3.505667   -30.245917  20.22    93243.94    74.95  4              AAT/AAOmega
3.506542   -30.442000  19.79    81449.60    77.95  4              AAT/AAOmega
3.507383   -30.477068  18.00    16125.95    22.72  3         Archival AAT/2dF
3.508125   -30.524611  20.58    92767.03    23.98  5              AAT/AAOmega
3.508958   -30.353306  18.80    89637.88    59.96  4              AAT/AAOmega
3.509083   -30.388944  19.59    94133.09    56.96  4              AAT/AAOmega
3.509917   -30.401056  20.14    90701.12    62.96  4              AAT/AAOmega
3.510125   -30.197778  19.39    15161.12    20.99  5              AAT/AAOmega
3.510958   -30.381861  20.52    94730.57    59.96  4              AAT/AAOmega
3.511292   -30.349667  20.58      100.98    68.95  6              AAT/AAOmega
3.511333   -30.406472  19.51    94539.29    59.96  4              AAT/AAOmega
3.511583   -30.299139  20.46    71286.19    23.98  5              AAT/AAOmega
3.512083   -30.599167  20.51      472.75   347.76  6              AAT/AAOmega
3.512125   -30.387583  20.41    94943.61    62.96  4              AAT/AAOmega
3.513542   -30.263139  19.38    55982.15    20.99  5              AAT/AAOmega
3.514125   -30.557583  19.49   287267.13   431.70  5              AAT/AAOmega
3.514708   -30.319444  19.33   133927.19    77.95  4              AAT/AAOmega
3.514792   -30.373528  20.48    91944.02    23.98  5              AAT/AAOmega
3.514917   -30.421028  19.64    92190.55    65.95  4              AAT/AAOmega
3.515250   -30.501722  19.52      173.97    50.97  6              AAT/AAOmega
3.515292   -30.456556  19.02    92137.26    59.96  4              AAT/AAOmega
3.515417   -30.556000  20.85    78601.46    23.98  5              AAT/AAOmega
3.515750   -30.429250  19.26    93442.37    23.98  3              AAT/AAOmega
3.516000   -30.549639  20.88       22.98   194.87  6              AAT/AAOmega
3.516083   -30.475722  20.22    87220.22    23.98  5              AAT/AAOmega
3.516375   -30.399333  20.61    91809.13    62.96  4              AAT/AAOmega
3.516917   -30.219806  20.08    56440.78    23.98  4              AAT/AAOmega
3.516917   -30.542222  19.58    90915.83    23.98  4              AAT/AAOmega
3.517083   -30.347250  20.94    78283.71    23.98  5              AAT/AAOmega
3.517125   -30.530167  19.87    91060.39    23.98  3              AAT/AAOmega
3.517292   -30.492000  19.32      362.68   383.73  6              AAT/AAOmega
3.517458   -30.563667  19.63       50.89   290.80  6              AAT/AAOmega
3.517917   -30.312722  20.44    93552.54    95.93  4              AAT/AAOmega
3.517958   -30.458639  21.57    92244.64   276.00  3    Braglia et al. (2009)
3.518042   -30.413500  19.99   149119.78   113.92  3              AAT/AAOmega
3.518500   -30.567278  18.82   107979.51    83.94  4              AAT/AAOmega
3.518833   -30.288471  20.15    36663.12   276.00  3    Braglia et al. (2009)
3.519042   -30.500694  19.43    93138.65    59.96  4              AAT/AAOmega
3.519583   -30.251306  20.51   234113.63    98.93  4              AAT/AAOmega
3.520167   -30.256833  19.82   124026.03    89.94  3              AAT/AAOmega
3.520625   -30.557306  20.80      238.81   356.75  6              AAT/AAOmega
3.520625   -30.581028  18.22      419.91   638.56  6              AAT/AAOmega
3.520708   -30.288611  20.86    83132.68    62.96  4              AAT/AAOmega
3.521167   -30.449944  21.60   185180.30   276.00  3    Braglia et al. (2009)
3.521375   -30.303306  19.67      126.60   101.93  6              AAT/AAOmega
3.521500   -30.350944  20.39    86262.43    23.98  5              AAT/AAOmega
3.522000   -30.465694  21.33   207634.76   276.00  3    Braglia et al. (2009)
3.522292   -30.399444  18.71    93145.21   125.91  4              AAT/AAOmega
3.522375   -30.631611  17.93    56677.69   104.93  4              AAT/AAOmega
3.522417   -30.262694  20.10    92332.49    59.96  4              AAT/AAOmega
3.522708   -30.343444  17.09       75.14   269.81  6              AAT/AAOmega
3.522917   -30.559083  20.47   133553.30    95.93  3              AAT/AAOmega
3.523333   -30.433306  21.43   140061.54   276.00  3    Braglia et al. (2009)
3.523542   -30.505944  19.04    93253.49    23.98  4              AAT/AAOmega
3.523667   -30.430361  21.59    91884.89   276.00  3    Braglia et al. (2009)
3.523875   -30.628111  20.41       41.02   110.00  6              AAT/AAOmega
3.524000   -30.196028  19.52       56.89    92.94  6              AAT/AAOmega
3.524667   -30.454972  18.69    91853.07    23.98  5              AAT/AAOmega
3.524792   -30.409722  19.52    94017.63    62.96  4              AAT/AAOmega
3.525083   -30.345583  20.10      128.99   224.84  6              AAT/AAOmega
3.525375   -30.622917  20.25      296.89   323.78  6              AAT/AAOmega
3.525500   -30.491861  18.35    91235.83    77.95  4              AAT/AAOmega
3.525750   -30.277666  22.23   162426.05   276.00  3    Braglia et al. (2009)
3.525875   -30.631194  20.75    91895.01    23.98  5              AAT/AAOmega
3.525917   -30.587750  19.33      218.78   134.91  6              AAT/AAOmega
3.526375   -30.446943  21.19   191715.78   276.00  3    Braglia et al. (2009)
3.526500   -30.498667  20.55   208407.70   101.93  3              AAT/AAOmega
3.526792   -30.356750  20.15    92417.65   107.93  4              AAT/AAOmega
3.526833   -30.527361  20.96   124150.82    26.98  5              AAT/AAOmega
3.527042   -30.329613  20.67   207604.78   276.00  3    Braglia et al. (2009)
3.527250   -30.580528  19.99    73280.73    23.98  5              AAT/AAOmega
3.527292   -30.495306  19.92    89807.33   101.93  4              AAT/AAOmega
3.527792   -30.534472  20.55   143231.46   173.88  3              AAT/AAOmega
3.527917   -30.394111  20.40    89592.81    65.95  4              AAT/AAOmega
3.528375   -30.222833  20.82   109604.88    71.95  3              AAT/AAOmega
3.528875   -30.443694  19.28   107428.12    68.95  4              AAT/AAOmega
3.529125   -30.377667  19.12    91684.53    98.93  4              AAT/AAOmega
3.529542   -30.461973  21.57   148785.50   276.00  3    Braglia et al. (2009)
3.529917   -30.406278  17.90    90564.05    86.94  4              AAT/AAOmega
3.529917   -30.380194  18.38    92483.00   122.92  4              AAT/AAOmega
3.529958   -30.456917  18.29   176816.09   276.00  3    Braglia et al. (2009)
3.530000   -30.472694  20.86    81287.36    98.93  3              AAT/AAOmega
3.530500   -30.256306  19.72    92993.94    95.93  5              AAT/AAOmega
3.530542   -30.379833  19.65    91552.96   110.92  4              AAT/AAOmega
3.530708   -30.468306  19.87    18319.05    20.99  5              AAT/AAOmega
3.531000   -30.491251  20.96   126690.79   276.00  3    Braglia et al. (2009)
3.531042   -30.405111  20.84    91148.38   116.92  3              AAT/AAOmega
3.531208   -30.283722  21.07   182722.00   276.00  3    Braglia et al. (2009)
3.531250   -30.593639  19.13    58623.40    83.94  4              AAT/AAOmega
3.531333   -30.329361  19.84    92736.14    65.95  4              AAT/AAOmega
3.531500   -30.402472  19.75    91602.99    68.95  4              AAT/AAOmega
3.531792   -30.360028  18.86    89073.34   167.88  4              AAT/AAOmega
3.531833   -30.412527  22.76   137543.28   276.00  3    Braglia et al. (2009)
3.531875   -30.417583  20.01    89930.24   116.92  4              AAT/AAOmega
3.532125   -30.360389  19.96    94423.87    59.96  4              AAT/AAOmega
3.532167   -30.407972  20.04    90885.85   227.84  3              AAT/AAOmega
3.532833   -30.417167  18.59    81139.89    80.94  4              AAT/AAOmega
3.532916   -30.504833  19.94   181762.67   276.00  3    Braglia et al. (2009)
3.533000   -30.364306  19.61    94011.99   128.91  3              AAT/AAOmega
3.533125   -30.469000  20.94    91238.31    26.98  4              AAT/AAOmega
3.533208   -30.475167  20.10   149467.56   152.89  3              AAT/AAOmega
3.533292   -30.435833  20.40   168571.62    77.95  4              AAT/AAOmega
3.534125   -30.584667  20.12   108078.65    83.94  4              AAT/AAOmega
3.534208   -30.575167  20.99    61044.20    23.98  5              AAT/AAOmega
3.534250   -30.332139  18.96    71424.94   125.91  4              AAT/AAOmega
3.534375   -30.467111  19.44       84.14    86.94  6              AAT/AAOmega
3.534917   -30.354556  20.64   135468.79    29.98  3              AAT/AAOmega
3.534958   -30.382778  20.98   107116.84    86.94  3              AAT/AAOmega
3.535167   -30.342528  20.85    94231.23    62.96  4              AAT/AAOmega
3.535792   -30.432028  19.81    93198.62    98.93  4              AAT/AAOmega
3.536083   -30.483944  19.41    91361.07    89.94  4              AAT/AAOmega
3.536417   -30.446722  20.04      293.63   275.81  6              AAT/AAOmega
3.536875   -30.341889  19.92    88581.25   116.92  4              AAT/AAOmega
3.537000   -30.621306  20.37    92362.12    23.98  5              AAT/AAOmega
3.537000   -30.339417  20.36    92842.18    68.95  4              AAT/AAOmega
3.537375   -30.635444  19.55    71769.71    23.98  5              AAT/AAOmega
3.537375   -30.283560  22.06   195163.39   276.00  3    Braglia et al. (2009)
3.537625   -30.485972  20.76   194947.83    83.94  4              AAT/AAOmega
3.538208   -30.385917  18.75    93612.90   197.86  4              AAT/AAOmega
3.538208   -30.626611  20.80    98075.94    23.98  5              AAT/AAOmega
3.538333   -30.457500  19.36       20.91    59.96  6              AAT/AAOmega
3.538583   -30.372472  19.23    91927.73   143.90  4              AAT/AAOmega
3.538792   -30.482166  20.62   122943.39   276.00  3    Braglia et al. (2009)
3.539333   -30.378083  20.72    93670.67    86.94  4              AAT/AAOmega
3.539417   -30.407028  20.21   149864.75   276.00  3    Braglia et al. (2009)
3.539500   -30.411167  19.69    95252.16    62.96  4              AAT/AAOmega
3.540250   -30.506306  21.03   182871.90   276.00  3    Braglia et al. (2009)
3.540667   -30.602306  19.42    93751.16    23.98  4              AAT/AAOmega
3.540708   -30.488861  20.48   149458.81   215.85  3              AAT/AAOmega
3.541167   -30.363333  19.66    89381.92   101.93  4              AAT/AAOmega
3.541417   -30.372361  17.64    92602.57    71.95  4              AAT/AAOmega
3.541625   -30.413889  20.30    92350.48   110.92  4              AAT/AAOmega
3.541667   -30.307472  21.66    60166.85   276.00  3    Braglia et al. (2009)
3.541833   -30.568333  19.60      213.05   281.80  6              AAT/AAOmega
3.542042   -30.317722  20.73      131.05   191.87  6              AAT/AAOmega
3.542083   -30.338501  21.46    71918.71   276.00  3    Braglia et al. (2009)
3.542292   -30.554500  19.97      114.60    53.96  6              AAT/AAOmega
3.542500   -30.264360  18.57    78034.48   276.00  3    Braglia et al. (2009)
3.542833   -30.285611  19.32      141.10   269.81  6              AAT/AAOmega
3.543125   -30.179750  20.11   131188.71   137.90  4              AAT/AAOmega
3.543250   -30.453500  18.34    89038.28   104.93  4              AAT/AAOmega
3.543583   -30.273250  20.54    93762.40    23.98  5              AAT/AAOmega
3.544625   -30.556111  20.06      428.55   299.79  6              AAT/AAOmega
3.544625   -30.419639  20.15    91366.90    23.98  5              AAT/AAOmega
3.545083   -30.516861  20.33   150585.93    74.95  4              AAT/AAOmega
3.545958   -30.519278  20.32    99150.03    23.98  4              AAT/AAOmega
3.546667   -30.241556  22.11   188298.14   276.00  3    Braglia et al. (2009)
3.547208   -30.234417  20.31   129027.40    26.98  5              AAT/AAOmega
3.547500   -30.291416  21.14    92334.58   276.00  3    Braglia et al. (2009)
3.547917   -30.459528  19.21      179.80   299.79  6              AAT/AAOmega
3.548250   -30.606694  19.67   107856.79   110.92  4              AAT/AAOmega
3.548487   -30.285270  18.80    19547.60    12.80  3         Archival AAT/2dF
3.548500   -30.356083  20.33    95737.99   101.93  4              AAT/AAOmega
3.548750   -30.473223  21.52   148935.39   276.00  3    Braglia et al. (2009)
3.548792   -30.634861  19.72    32169.56    20.99  5              AAT/AAOmega
3.549500   -30.582333  19.86    82102.65    23.98  5              AAT/AAOmega
3.549542   -30.494167  19.17    77960.61   134.91  4              AAT/AAOmega
3.549792   -30.490944  19.41       71.88   209.85  6              AAT/AAOmega
3.550667   -30.453833  19.66        5.15    86.94  6              AAT/AAOmega
3.550708   -30.506028  18.92    50196.65    20.99  5              AAT/AAOmega
3.550750   -30.569972  18.81    58582.75    23.98  5              AAT/AAOmega
3.550792   -30.491028  20.43   148652.44    98.93  4              AAT/AAOmega
3.550833   -30.509417  18.98    19245.12   276.00  3    Braglia et al. (2009)
3.551011   -30.363678  21.00   181736.59   119.92  3      Couch et al. (1998)
3.551250   -30.436333  20.51   149415.06   276.00  3    Braglia et al. (2009)
3.551417   -30.426972  20.83    90830.63    71.95  3              AAT/AAOmega
3.551500   -30.353500  20.66    88395.76    65.95  3              AAT/AAOmega
3.552083   -30.423222  20.63   149505.00   276.00  3    Braglia et al. (2009)
3.552708   -30.399750  20.53   206129.13    80.94  4              AAT/AAOmega
3.553417   -30.555250  20.88   217756.91    32.98  5              AAT/AAOmega
3.553583   -30.219444  19.78    56412.38    20.99  5              AAT/AAOmega
3.553667   -30.377833  20.03    91535.08    92.94  4              AAT/AAOmega
3.554042   -30.376333  17.60    92736.90    68.95  4              AAT/AAOmega
3.554083   -30.301556  18.74    92551.95    56.96  4              AAT/AAOmega
3.554167   -30.382028  18.66    92878.39    74.95  4              AAT/AAOmega
3.554208   -30.468583  20.76    89430.73   197.86  3              AAT/AAOmega
3.554458   -30.225528  20.96   204636.22    98.93  4              AAT/AAOmega
3.555333   -30.384472  20.54    90155.66   152.89  3              AAT/AAOmega
3.555500   -30.508750  19.80    81287.14    23.98  5              AAT/AAOmega
3.555500   -30.333250  19.15    90665.76    80.94  4              AAT/AAOmega
3.555542   -30.316056  19.44    95187.21   113.92  4              AAT/AAOmega
3.555708   -30.371306  19.75    91909.56    77.95  4              AAT/AAOmega
3.555833   -30.298527  22.04   207334.96   276.00  3    Braglia et al. (2009)
3.556000   -30.535639  20.16      281.90   311.78  6              AAT/AAOmega
3.556000   -30.486361  20.14    91038.73    23.98  5              AAT/AAOmega
3.556250   -30.387056  19.99    93371.66    65.95  4              AAT/AAOmega
3.556417   -30.380278  20.42   206406.46    86.94  5              AAT/AAOmega
3.556500   -30.244750  20.65    42350.56    20.99  5              AAT/AAOmega
3.557083   -30.410778  19.16    91655.55    83.94  4              AAT/AAOmega
3.557083   -30.301194  20.36    92362.12   110.92  4              AAT/AAOmega
3.557333   -30.309750  20.17   106444.99    26.98  4              AAT/AAOmega
3.557583   -30.420889  19.54    92466.34    83.94  5              AAT/AAOmega
3.557917   -30.263472  20.59    31806.48   276.00  3    Braglia et al. (2009)
3.557917   -30.267271  22.42   190516.61   276.00  3    Braglia et al. (2009)
3.557958   -30.458528  20.05    92634.21   119.92  4              AAT/AAOmega
3.558208   -30.436889  20.14   123867.51    26.98  4              AAT/AAOmega
3.558333   -30.308332  22.25   106874.51   276.00  3    Braglia et al. (2009)
3.558750   -30.505362  21.64    90775.66   276.00  3    Braglia et al. (2009)
3.558792   -30.410500  20.22    89445.10   158.89  3              AAT/AAOmega
3.559167   -30.349167  20.10    91265.29    98.93  4              AAT/AAOmega
3.559375   -30.314389  19.12      386.67   326.77  6              AAT/AAOmega
3.559417   -30.497444  20.20   150887.24   125.91  4              AAT/AAOmega
3.559500   -30.237222  19.20      116.84   308.79  6              AAT/AAOmega
3.559583   -30.229500  19.44    79353.56   276.00  3    Braglia et al. (2009)
3.559583   -30.389278  21.76    89996.20   276.00  3    Braglia et al. (2009)
3.559583   -30.495111  20.95    90475.86   276.00  3    Braglia et al. (2009)
3.559583   -30.500948  21.43   149804.79   276.00  3    Braglia et al. (2009)
3.559875   -30.377750  18.88    96816.08    23.98  5              AAT/AAOmega
3.559917   -30.329694  19.67        0.69   110.00  6              AAT/AAOmega
3.559958   -30.202472  19.49    71559.85    23.98  5              AAT/AAOmega
3.560000   -30.335722  18.80    88483.30   110.92  4              AAT/AAOmega
3.560417   -30.442610  21.33    93024.10   276.00  3    Braglia et al. (2009)
3.560458   -30.375056  19.63    94872.42    92.94  3              AAT/AAOmega
3.561042   -30.363556  21.00    91741.59    87.00  3    Boschin et al. (2006)
3.561250   -30.491611  22.39   150284.46   276.00  3    Braglia et al. (2009)
3.561667   -30.238195  22.07    47575.56   276.00  3    Braglia et al. (2009)
3.561667   -30.344307  22.09    92244.64   276.00  3    Braglia et al. (2009)
3.561667   -30.331001  20.37   193034.86   276.00  3    Braglia et al. (2009)
3.561750   -30.431750  20.58    90081.43    62.96  4              AAT/AAOmega
3.562000   -30.307833  20.54    92485.54   116.92  3              AAT/AAOmega
3.562083   -30.313221  21.64   233626.76   276.00  3    Braglia et al. (2009)
3.562333   -30.402333  20.32    90695.13    62.96  4              AAT/AAOmega
3.562417   -30.371666  21.00    71348.51    85.00  3    Boschin et al. (2006)
3.563333   -30.436527  20.87    92574.41   276.00  3    Braglia et al. (2009)
3.563375   -30.352278  18.95    93100.24   107.93  4              AAT/AAOmega
3.563417   -30.586417  19.44    87119.21    23.98  5              AAT/AAOmega
3.563750   -30.384233  20.59   106814.55   276.00  3    Braglia et al. (2009)
3.563875   -30.406222  20.89   195856.12    80.94  4              AAT/AAOmega
3.564166   -30.448721  22.13    93563.73   276.00  3    Braglia et al. (2009)
3.564833   -30.421139  20.38   149756.78    26.98  5              AAT/AAOmega
3.565083   -30.366750  18.99    91454.14    23.98  4              AAT/AAOmega
3.565083   -30.486139  20.33   148566.64    77.95  4              AAT/AAOmega
3.565125   -30.362028  19.45    91952.35    56.96  4              AAT/AAOmega
3.565458   -30.386972  20.26    89663.75   131.91  3              AAT/AAOmega
3.565500   -30.365639  19.04    89616.79   101.93  4              AAT/AAOmega
3.565500   -30.382889  19.83    90851.38   131.91  3              AAT/AAOmega
3.565542   -30.341446  21.00    91710.71   101.00  3    Boschin et al. (2006)
3.565625   -30.151694  20.80       -3.03   110.00  6              AAT/AAOmega
3.565958   -30.506389  19.77   148161.57    68.95  5              AAT/AAOmega
3.566000   -30.492222  18.97   149348.98   146.90  4              AAT/AAOmega
3.566084   -30.388182  21.00    90688.12   100.00  3  Couch & Sharples (1987)
3.566417   -30.566528  20.83   108411.82    23.98  5              AAT/AAOmega
3.566500   -30.589389  20.37    82243.22    23.98  5              AAT/AAOmega
3.566625   -30.369028  18.84    71427.60    98.93  4              AAT/AAOmega
3.567083   -30.373472  20.04    88946.92   276.00  3    Braglia et al. (2009)
3.567083   -30.304499  20.20   106334.89   276.00  3    Braglia et al. (2009)
3.567083   -30.334967  22.25   223643.67   276.00  3    Braglia et al. (2009)
3.567625   -30.342750  19.90       -1.00   110.00  6              AAT/AAOmega
3.567625   -30.552250  20.11       57.04   137.90  6              AAT/AAOmega
3.567875   -30.612444  17.16      116.84    74.95  6              AAT/AAOmega
3.568083   -30.358444  19.36    92744.39   125.91  4              AAT/AAOmega
3.568375   -30.460333  20.08   123876.50    26.98  4              AAT/AAOmega
3.568625   -30.488778  19.81   148278.48   101.93  3              AAT/AAOmega
3.568750   -30.636556  19.52       72.14   119.92  6              AAT/AAOmega
3.568875   -30.262833  20.15      293.63   149.90  6              AAT/AAOmega
3.569292   -30.537167  20.11    91402.70   128.91  3              AAT/AAOmega
3.569375   -30.384083  20.76    88774.25    62.96  4              AAT/AAOmega
3.569500   -30.404944  19.72       69.64   290.80  6              AAT/AAOmega
3.569833   -30.344194  21.00    92788.46    92.00  3    Boschin et al. (2006)
3.570000   -30.362638  21.00    89718.59   108.00  3    Boschin et al. (2006)
3.570083   -30.386333  19.63    88900.37   113.92  4              AAT/AAOmega
3.570417   -30.368944  19.04    92210.81    71.95  4              AAT/AAOmega
3.571042   -30.365917  20.27    89583.15   110.00  3              AAT/AAOmega
3.571250   -30.422778  20.34    90824.05    62.96  3              AAT/AAOmega
3.571375   -30.390389  20.22    88926.43   101.93  4              AAT/AAOmega
3.571917   -30.571917  19.26    18848.72    20.99  4              AAT/AAOmega
3.571958   -30.250861  20.62   190877.67    71.95  4              AAT/AAOmega
3.572042   -30.586806  19.49    59771.65    23.98  5              AAT/AAOmega
3.572083   -30.279417  21.62    91645.06   276.00  3    Braglia et al. (2009)
3.572250   -30.296444  20.78    19037.04    20.99  5              AAT/AAOmega
3.572500   -30.465279  21.39   150014.65   276.00  3    Braglia et al. (2009)
3.572917   -30.377861  21.03    95542.36   276.00  3    Braglia et al. (2009)
3.573333   -30.339083  19.91    90381.20   101.93  3              AAT/AAOmega
3.573375   -30.422917  19.83    95573.12    65.95  4              AAT/AAOmega
3.573833   -30.408694  19.51    94137.91    86.94  4              AAT/AAOmega
3.573833   -30.580083  20.34   208590.05    32.98  3              AAT/AAOmega
3.573938   -30.383544  21.00    76418.00   100.00  3  Couch & Sharples (1987)
3.574375   -30.321028  20.09   107657.72    89.94  3              AAT/AAOmega
3.574750   -30.398306  19.63    95142.24    65.95  4              AAT/AAOmega
3.574875   -30.428333  18.86    95024.97    68.95  4              AAT/AAOmega
3.575000   -30.476667  21.94    90985.51   276.00  3    Braglia et al. (2009)
3.575125   -30.189611  20.51    56207.84    23.98  5              AAT/AAOmega
3.575125   -30.546833  20.01    91078.38    23.98  5              AAT/AAOmega
3.575125   -30.377111  19.96    94200.01    77.95  4              AAT/AAOmega
3.575417   -30.271639  20.96    56479.40   276.00  3    Braglia et al. (2009)
3.575583   -30.363750  21.00    88237.61   129.00  3    Boschin et al. (2006)
3.575792   -30.349528  19.83    71582.96    23.98  5              AAT/AAOmega
3.575792   -30.437417  19.03    94119.92   152.89  4              AAT/AAOmega
3.576042   -30.171750  20.92    73816.00    23.98  5              AAT/AAOmega
3.576125   -30.359056  19.99    90629.17    65.95  3              AAT/AAOmega
3.576769   -30.368824  21.00   172952.67     0.00  3      Couch et al. (1998)
3.577181   -30.379490  21.00   149568.86   119.92  3      Couch et al. (1998)
3.577208   -30.352612  21.00    90315.48    76.00  3    Boschin et al. (2006)
3.577375   -30.334861  19.26   107564.80    26.98  5              AAT/AAOmega
3.577500   -30.311693  19.18    67092.05   276.00  3    Braglia et al. (2009)
3.578167   -30.159917  20.97    95336.09    23.98  5              AAT/AAOmega
3.578208   -30.481167  18.94    91661.54    74.95  4              AAT/AAOmega
3.578208   -30.608667  20.75   142866.99    71.95  3              AAT/AAOmega
3.578375   -30.357056  17.78    90277.98    92.94  4              AAT/AAOmega
3.578375   -30.448056  19.83    91085.24    98.93  4              AAT/AAOmega
3.578500   -30.403306  19.36    94641.22   287.80  3              AAT/AAOmega
3.578667   -30.397083  20.38    95629.86    80.94  3              AAT/AAOmega
3.578708   -30.193611  19.78      234.52   290.80  6              AAT/AAOmega
3.578833   -30.543722  19.00   117959.77    65.95  4              AAT/AAOmega
3.579083   -30.496861  18.76    77966.27   101.93  4              AAT/AAOmega
3.579417   -30.358417  20.53    91440.41   107.93  3              AAT/AAOmega
3.579458   -30.466306  20.74    89681.96   152.89  3              AAT/AAOmega
3.579542   -30.409083  19.11    90766.61    59.96  4              AAT/AAOmega
3.579917   -30.345528  20.28    90092.49   107.93  4              AAT/AAOmega
3.580000   -30.480583  19.76      372.41   287.80  6              AAT/AAOmega
3.580083   -30.575056  20.52      157.95   182.87  6              AAT/AAOmega
3.580542   -30.418806  20.32    87961.12   122.92  3              AAT/AAOmega
3.580625   -30.359833  20.40    90531.08   101.93  4              AAT/AAOmega
3.580708   -30.371222  20.56    71639.91   161.89  3              AAT/AAOmega
3.580750   -30.532917  20.52    90935.17    98.93  4              AAT/AAOmega
3.580833   -30.523028  19.57   150325.94    77.95  4              AAT/AAOmega
3.580917   -30.261639  20.97       13.99   188.87  6              AAT/AAOmega
3.580917   -30.390750  20.02    87819.82    23.98  5              AAT/AAOmega
3.581167   -30.414556  19.78       83.75   302.79  6              AAT/AAOmega
3.581250   -30.461863  21.55    90206.05   276.00  3    Braglia et al. (2009)
3.581333   -30.508028  20.89   147704.95   119.92  3              AAT/AAOmega
3.581875   -30.416917  20.48   149899.30    86.94  4              AAT/AAOmega
3.582000   -30.398611  19.73    89526.18   107.93  4              AAT/AAOmega
3.582292   -30.207694  20.00   131264.05    89.94  4              AAT/AAOmega
3.582500   -30.163972  19.65    95452.10    26.98  5              AAT/AAOmega
3.582917   -30.340084  20.71   181253.02   276.00  3    Braglia et al. (2009)
3.582958   -30.433417  18.86    87760.78   119.92  4              AAT/AAOmega
3.583000   -30.521250  20.95   149639.87    89.94  4              AAT/AAOmega
3.583167   -30.231056  19.79       39.66    62.96  6              AAT/AAOmega
3.583250   -30.264333  20.86       -3.03   110.00  6              AAT/AAOmega
3.583250   -30.432278  20.81    88205.94    74.95  4              AAT/AAOmega
3.583667   -30.245444  20.67   149614.47    80.94  3              AAT/AAOmega
3.583750   -30.242916  22.26    71229.19   276.00  3    Braglia et al. (2009)
3.583875   -30.323639  18.89   107143.21    62.96  4              AAT/AAOmega
3.583958   -30.332667  20.74      238.90   263.82  6              AAT/AAOmega
3.583958   -30.203694  20.45    71406.09    23.98  5              AAT/AAOmega
3.584083   -30.303972  20.16    92560.00    68.95  4              AAT/AAOmega
3.584125   -30.483750  20.17  1039988.82  1286.11  5              AAT/AAOmega
3.584333   -30.354472  19.54    88191.64    23.98  4              AAT/AAOmega
3.584333   -30.581750  19.18   117537.99    26.98  4              AAT/AAOmega
3.584542   -30.463528  19.27    90879.06    62.96  4              AAT/AAOmega
3.584875   -30.383500  19.86    71673.88    23.98  4              AAT/AAOmega
3.584917   -30.529972  19.30       56.89   110.92  6              AAT/AAOmega
3.585125   -30.362306  20.54    90896.20    74.95  3              AAT/AAOmega
3.585167   -30.387417  19.70    90312.04   110.92  4              AAT/AAOmega
3.585458   -30.394111  18.16    95983.94    98.93  4              AAT/AAOmega
3.585917   -30.435389  18.40    93890.27    59.96  4              AAT/AAOmega
3.586000   -30.367111  18.85    89879.97    98.93  4              AAT/AAOmega
3.586125   -30.447722  20.25    92362.12    23.98  5              AAT/AAOmega
3.586250   -30.445833  20.02    94633.71    71.95  4              AAT/AAOmega
3.586292   -30.525944  19.64    77266.56    23.98  5              AAT/AAOmega
3.586417   -30.399972  17.51    89667.86   113.92  4              AAT/AAOmega
3.586500   -30.367417  19.57    90162.19   137.90  4              AAT/AAOmega
3.586542   -30.399417  19.50    96661.59    89.94  4              AAT/AAOmega
3.587125   -30.553667  19.12      123.11   131.91  6              AAT/AAOmega
3.587125   -30.322611  20.17      460.76   335.77  6              AAT/AAOmega
3.587143   -30.404965  21.00    87002.17  1498.96  3      Couch et al. (1998)
3.587333   -30.371278  18.79    91063.90    62.96  5              AAT/AAOmega
3.587500   -30.284552  22.13   248946.16   276.00  3    Braglia et al. (2009)
3.587542   -30.373972  20.92    88817.47    68.95  3              AAT/AAOmega
3.587542   -30.460278  20.82    91020.74   710.51  3              AAT/AAOmega
3.587562   -30.393327  21.00   149538.88   149.90  3      Couch et al. (1998)
3.587667   -30.546139  20.33    30854.50    44.97  5              AAT/AAOmega
3.587667   -30.396389  21.00    90808.63    71.00  3    Boschin et al. (2006)
3.587894   -30.395049  21.00    89908.66   100.00  3  Couch & Sharples (1987)
3.587917   -30.400833  20.23    94542.99    65.95  4              AAT/AAOmega
3.588000   -30.237056  19.05   134730.66   116.92  4              AAT/AAOmega
3.588042   -30.315443  21.00   107852.44   113.00  3    Boschin et al. (2006)
3.588083   -30.384917  20.38    89322.18   116.92  4              AAT/AAOmega
3.588250   -30.398222  19.57    95267.80   155.89  3              AAT/AAOmega
3.588333   -30.344694  20.29    56119.65   276.00  3    Braglia et al. (2009)
3.588667   -30.396084  21.00    90599.68    64.00  3    Boschin et al. (2006)
3.588750   -30.481750  22.22    91045.47   276.00  3    Braglia et al. (2009)
3.588917   -30.174028  19.91   119432.80   113.92  4              AAT/AAOmega
3.588917   -30.178861  20.16   207637.08    92.94  4              AAT/AAOmega
3.589083   -30.387278  19.88    94943.92    65.95  4              AAT/AAOmega
3.589083   -30.409611  20.23    95228.39    80.94  3              AAT/AAOmega
3.589125   -30.419639  19.87    91251.56    65.95  4              AAT/AAOmega
3.589167   -30.369056  17.99    89993.19    65.95  4              AAT/AAOmega
3.589292   -30.389694  19.38    94146.55   143.90  4              AAT/AAOmega
3.589375   -30.202444  20.56       77.00   245.83  6              AAT/AAOmega
3.589375   -30.331694  20.24    91963.36   131.91  3              AAT/AAOmega
3.589958   -30.505333  19.63    91012.43    59.96  4              AAT/AAOmega
3.590042   -30.166278  19.65    79326.32    23.98  5              AAT/AAOmega
3.590125   -30.390639  20.27    89299.04    98.93  4              AAT/AAOmega
3.590292   -30.382723  21.00    90417.71   106.00  3    Boschin et al. (2006)
3.590375   -30.507083  17.92    90932.68    92.94  4              AAT/AAOmega
3.590468   -30.400409  21.00   149209.10   149.90  3      Couch et al. (1998)
3.590667   -30.402583  19.37      473.79   380.74  6              AAT/AAOmega
3.590667   -30.207944  20.04    71470.09    23.98  5              AAT/AAOmega
3.590792   -30.457417  20.20    88185.99   116.92  4              AAT/AAOmega
3.590917   -30.433583  20.63    90272.59   110.92  3              AAT/AAOmega
3.591250   -30.589750  19.18      288.00   284.80  6              AAT/AAOmega
3.591333   -30.611194  18.65    91838.08   155.89  3              AAT/AAOmega
3.591583   -30.407667  20.65    95672.21    89.94  4              AAT/AAOmega
3.591667   -30.634417  20.79       -3.03   251.83  6              AAT/AAOmega
3.591667   -30.452442  19.23    17266.49   276.00  3    Braglia et al. (2009)
3.591750   -30.247361  19.21      527.84   326.77  6              AAT/AAOmega
3.591917   -30.610972  18.60    92219.18    29.98  4              AAT/AAOmega
3.592042   -30.405417  17.53    95473.08    98.93  4              AAT/AAOmega
3.592084   -30.238501  22.65   174807.48   276.00  3    Braglia et al. (2009)
3.592125   -30.347806  19.81    91914.75    62.96  4              AAT/AAOmega
3.592125   -30.296278  20.82   141944.90    26.98  5              AAT/AAOmega
3.592500   -30.404639  19.30    94580.79    86.94  4              AAT/AAOmega
3.592958   -30.168667  19.20      156.09   188.87  6              AAT/AAOmega
3.593083   -30.399306  19.48    92890.23    68.95  4              AAT/AAOmega
3.593292   -30.425917  20.81    88966.10   122.92  4              AAT/AAOmega
3.593750   -30.299610  20.06    36663.12   276.00  3    Braglia et al. (2009)
3.594167   -30.390583  20.61    94850.48    80.94  4              AAT/AAOmega
3.594583   -30.389000  20.39    90955.53   276.00  3    Braglia et al. (2009)
3.594625   -30.391444  18.33    90164.07    59.96  4              AAT/AAOmega
3.594625   -30.287361  19.20   107706.57   152.89  4              AAT/AAOmega
3.594708   -30.461806  19.20   117552.42   116.92  4              AAT/AAOmega
3.594750   -30.222333  20.35   149663.58   128.91  3              AAT/AAOmega
3.595667   -30.406222  19.79    95001.63    86.94  3              AAT/AAOmega
3.595833   -30.304499  20.83   180443.58   276.00  3    Braglia et al. (2009)
3.596042   -30.352751  21.00    76201.55    90.00  3    Boschin et al. (2006)
3.596167   -30.436167  19.20    93604.26    59.96  3              AAT/AAOmega
3.596250   -30.348222  19.26    86187.17    23.98  5              AAT/AAOmega
3.596417   -30.185972  20.42   220038.39    32.98  5              AAT/AAOmega
3.596667   -30.313889  21.88    90325.97   276.00  3    Braglia et al. (2009)
3.596708   -30.555528  19.96       66.64    62.96  6              AAT/AAOmega
3.596917   -30.520028  20.90   117175.28    26.98  4              AAT/AAOmega
3.597458   -30.353861  20.17    91990.70    71.95  4              AAT/AAOmega
3.597958   -30.484556  20.17   149987.60    74.95  4              AAT/AAOmega
3.598208   -30.244306  20.24   134643.02   101.93  4              AAT/AAOmega
3.598750   -30.519667  21.12    90865.60   276.00  3    Braglia et al. (2009)
3.598875   -30.397556  19.73    94847.62    65.95  3              AAT/AAOmega
3.599737   -30.389635  21.00    18827.78   100.00  3  Couch & Sharples (1987)
3.599917   -30.429417  17.21       53.89   290.80  6              AAT/AAOmega
3.600708   -30.426667  19.78    90209.03    62.96  4              AAT/AAOmega
3.600923   -30.417748  21.00    91469.08   119.92  3      Couch et al. (1998)
3.601083   -30.338361  20.51    91643.00    23.98  5              AAT/AAOmega
3.601208   -30.251306  20.01   335302.21   689.52  4              AAT/AAOmega
3.601250   -30.231056  19.13    71577.83    56.96  4              AAT/AAOmega
3.601265   -30.415385  21.00    95876.03   119.92  3      Couch et al. (1998)
3.601375   -30.180583  20.81    73892.14    23.98  3              AAT/AAOmega
3.601958   -30.377556  19.54    90258.47    80.94  4              AAT/AAOmega
3.602500   -30.330361  20.66    91904.00    74.95  4              AAT/AAOmega
3.602500   -30.217194  19.45   119617.67    26.98  5              AAT/AAOmega
3.602583   -30.166639  19.28    57028.46    71.95  4              AAT/AAOmega
3.602917   -30.416674  22.49    95362.48   276.00  3    Braglia et al. (2009)
3.603625   -30.263806  20.68       77.10   167.88  6              AAT/AAOmega
3.603708   -30.167000  20.00    73919.25    23.98  5              AAT/AAOmega
3.604167   -30.474806  21.90    91734.99   276.00  3    Braglia et al. (2009)
3.604167   -30.414444  20.59    91774.89    71.95  4              AAT/AAOmega
3.604292   -30.400111  19.47    95625.14    95.93  4              AAT/AAOmega
3.604333   -30.456472  19.49    91774.89    23.98  5              AAT/AAOmega
3.604583   -30.331696  21.48   149714.85   276.00  3    Braglia et al. (2009)
3.604583   -30.288000  21.74   186349.49   276.00  3    Braglia et al. (2009)
3.604667   -30.204194  19.12    80799.09    71.95  4              AAT/AAOmega
3.605000   -30.470139  20.58      172.94   227.84  6              AAT/AAOmega
3.605000   -30.444277  21.71    78124.42   276.00  3    Braglia et al. (2009)
3.605000   -30.487112  21.17   150074.61   276.00  3    Braglia et al. (2009)
3.605042   -30.478361  20.45   148637.45    95.93  4              AAT/AAOmega
3.605125   -30.222028  20.73   109088.82    26.98  5              AAT/AAOmega
3.605167   -30.384861  19.76    93336.67    77.95  4              AAT/AAOmega
3.605250   -30.400806  20.79    95761.76   161.89  3              AAT/AAOmega
3.605333   -30.584611  20.19   184071.27    89.94  4              AAT/AAOmega
3.605708   -30.519278  20.55   117419.97   107.93  4              AAT/AAOmega
3.606208   -30.342556  20.50   134527.91    26.98  4              AAT/AAOmega
3.606250   -30.495195  20.72   149475.02   276.00  3    Braglia et al. (2009)
3.606333   -30.338861  19.67    91923.75    74.95  4              AAT/AAOmega
3.606583   -30.366806  20.04    90637.04    62.96  4              AAT/AAOmega
3.606917   -30.403500  19.18    88905.55    59.96  4              AAT/AAOmega
3.607500   -30.274195  22.15    92754.29   276.00  3    Braglia et al. (2009)
3.607500   -30.505556  22.07   179334.35   276.00  3    Braglia et al. (2009)
3.607917   -30.514723  22.05   117217.35   276.00  3    Braglia et al. (2009)
3.608250   -30.261833  19.39   107763.53    86.94  4              AAT/AAOmega
3.608333   -30.342751  21.59   134275.54   276.00  3    Braglia et al. (2009)
3.608750   -30.310860  21.25   220136.10   276.00  3    Braglia et al. (2009)
3.609167   -30.462278  21.81   149684.88   276.00  3    Braglia et al. (2009)
3.609167   -30.353140  22.57   186829.16   276.00  3    Braglia et al. (2009)
3.609333   -30.290472  19.98   114550.78    92.94  4              AAT/AAOmega
3.609625   -30.378750  20.10    90209.77    23.98  5              AAT/AAOmega
3.609667   -30.361056  19.79       15.68   158.89  6              AAT/AAOmega
3.610000   -30.468809  21.33   149235.19   276.00  3    Braglia et al. (2009)
3.610042   -30.621500  19.73   109700.41    68.95  4              AAT/AAOmega
3.610417   -30.492027  21.84   143838.92   276.00  3    Braglia et al. (2009)
3.610417   -30.293194  22.87   233237.03   276.00  3    Braglia et al. (2009)
3.610542   -30.265417  19.60   107389.14    26.98  3              AAT/AAOmega
3.610583   -30.395611  18.30    90918.04    23.98  5              AAT/AAOmega
3.610750   -30.442139  21.00    80816.55    87.00  3    Boschin et al. (2006)
3.610833   -30.486723  20.20    81422.13   276.00  3    Braglia et al. (2009)
3.611042   -30.586306  19.05    82426.87    23.98  4              AAT/AAOmega
3.611042   -30.320750  19.88    92085.62   110.92  4              AAT/AAOmega
3.611750   -30.445639  20.60    92653.41    65.95  4              AAT/AAOmega
3.611833   -30.561139  19.89      566.46   359.75  6              AAT/AAOmega
3.612083   -30.289221  21.74    71738.84   276.00  3    Braglia et al. (2009)
3.612250   -30.535139  20.52      583.68   401.72  6              AAT/AAOmega
3.612333   -30.409222  18.94    90860.73    95.93  4              AAT/AAOmega
3.612833   -30.425528  20.57    94859.68    56.96  4              AAT/AAOmega
3.612875   -30.571944  19.32    71385.63    23.98  5              AAT/AAOmega
3.613083   -30.389444  20.68    90704.94    77.95  3              AAT/AAOmega
3.613333   -30.465889  22.02    92004.81   276.00  3    Braglia et al. (2009)
3.613375   -30.370472  19.69    92772.87    59.96  4              AAT/AAOmega
3.613917   -30.359694  20.89    91499.11    26.98  3              AAT/AAOmega
3.613917   -30.542250  20.76   130423.52    26.98  5              AAT/AAOmega
3.614750   -30.445276  21.00    80649.57    74.00  3    Boschin et al. (2006)
3.615083   -30.383556  20.88    91776.15    74.95  3              AAT/AAOmega
3.615250   -30.569278  20.10      353.86   407.72  6              AAT/AAOmega
3.615292   -30.310028  20.96    78279.50    23.98  5              AAT/AAOmega
3.615792   -30.263861  20.99      109.91   203.86  6              AAT/AAOmega
3.615875   -30.599694  20.37   184335.11    77.95  5              AAT/AAOmega
3.616417   -30.402528  20.51    88231.88    71.95  3              AAT/AAOmega
3.616458   -30.484528  19.31    75867.99    23.98  5              AAT/AAOmega
3.616500   -30.523056  20.55      124.97    83.94  6              AAT/AAOmega
3.616500   -30.557667  19.67    29804.34    20.99  5              AAT/AAOmega
3.616958   -30.488306  20.32    73125.72    23.98  5              AAT/AAOmega
3.617833   -30.403611  20.40    93375.65    71.95  3              AAT/AAOmega
3.618083   -30.366861  20.36      143.98   188.87  6              AAT/AAOmega
3.618333   -30.448137  20.92    89576.49   276.00  3    Braglia et al. (2009)
3.618458   -30.212111  19.98       96.01    92.94  6              AAT/AAOmega
3.618625   -30.255167  20.99   106913.00    77.95  3              AAT/AAOmega
3.618750   -30.536333  20.60      194.00    71.95  6              AAT/AAOmega
3.618750   -30.484867  21.14   233716.70   276.00  3    Braglia et al. (2009)
3.618792   -30.392778  19.45    90392.31    23.98  5              AAT/AAOmega
3.619250   -30.440111  20.07    93582.74    68.95  4              AAT/AAOmega
3.619583   -30.528917  22.56   149415.06   276.00  3    Braglia et al. (2009)
3.620250   -30.332333  19.17    89907.70   131.91  3              AAT/AAOmega
3.621167   -30.631472  20.87   109822.03    62.96  3              AAT/AAOmega
3.621625   -30.266333  20.32   107256.04    26.98  3              AAT/AAOmega
3.621667   -30.475639  18.36    56389.46   276.00  3    Braglia et al. (2009)
3.621708   -30.528556  20.89      202.84   227.84  6              AAT/AAOmega
3.621958   -30.509778  20.99    90779.67    86.94  5              AAT/AAOmega
3.622167   -30.212611  20.00   149354.67   131.91  3              AAT/AAOmega
3.622458   -30.418972  18.66    93765.63    89.94  4              AAT/AAOmega
3.623292   -30.494944  19.21       52.96    38.97  6              AAT/AAOmega
3.623833   -30.440028  19.22    94308.79    77.95  4              AAT/AAOmega
3.624083   -30.369444  19.05    88357.73   107.93  4              AAT/AAOmega
3.624167   -30.247306  16.78       18.18    92.94  6              AAT/AAOmega
3.624167   -30.320890  21.28   119765.59   276.00  3    Braglia et al. (2009)
3.624458   -30.504806  18.75    90978.00    23.98  5              AAT/AAOmega
3.625000   -30.469807  21.57   154811.33   276.00  3    Braglia et al. (2009)
3.625125   -30.223806  19.40   120016.78    26.98  5              AAT/AAOmega
3.625208   -30.409139  19.33    87755.26    23.98  5              AAT/AAOmega
3.625417   -30.535749  21.30   149175.23   276.00  3    Braglia et al. (2009)
3.625500   -30.491556  20.36   128460.74    68.95  4              AAT/AAOmega
3.625833   -30.408306  22.32    87867.67   276.00  3    Braglia et al. (2009)
3.626042   -30.349694  19.04    89351.05    98.93  4              AAT/AAOmega
3.627458   -30.355472  19.14    93793.13    68.95  4              AAT/AAOmega
3.627792   -30.493694  19.61    41303.71    20.99  5              AAT/AAOmega
3.628250   -30.407639  19.15    92887.38    23.98  5              AAT/AAOmega
3.628583   -30.415333  19.68       25.37   110.00  6              AAT/AAOmega
3.628875   -30.423139  21.00    89208.91    23.98  5              AAT/AAOmega
3.629167   -30.446278  21.70   149594.94   276.00  3    Braglia et al. (2009)
3.629250   -30.498694  20.58   128488.42    26.98  5              AAT/AAOmega
3.629833   -30.368056  20.11    92647.30    71.95  4              AAT/AAOmega
3.629875   -30.320500  18.19    92279.14    62.96  4              AAT/AAOmega
3.630250   -30.218444  20.77   141889.52    26.98  4              AAT/AAOmega
3.630292   -30.334889  20.12    89706.07   134.91  3              AAT/AAOmega
3.630417   -30.372639  19.28    91574.25    59.96  4              AAT/AAOmega
3.630500   -30.519194  19.02    24781.79    20.99  5              AAT/AAOmega
3.630667   -30.535472  20.59       62.11   317.78  6              AAT/AAOmega
3.630792   -30.168694  20.99    36535.37    20.99  5              AAT/AAOmega
3.631042   -30.232944  20.23    92581.34   110.92  3              AAT/AAOmega
3.631250   -30.453890  22.29    92334.58   276.00  3    Braglia et al. (2009)
3.631625   -30.626972  19.93    81422.62    92.94  3              AAT/AAOmega
3.631792   -30.405389  20.35    92260.18   104.93  4              AAT/AAOmega
3.631917   -30.195778  20.65   207688.15   101.93  3              AAT/AAOmega
3.631958   -30.256444  20.58   117606.94   122.92  3              AAT/AAOmega
3.632083   -30.482862  21.51    43498.39   276.00  3    Braglia et al. (2009)
3.632583   -30.622472  20.46   187207.91    83.94  5              AAT/AAOmega
3.633625   -30.186167  20.43    74075.00    23.98  4              AAT/AAOmega
3.633750   -30.441526  20.59    80192.98   276.00  3    Braglia et al. (2009)
3.634583   -30.182528  18.85    73757.06    23.98  5              AAT/AAOmega
3.634583   -30.474390  21.58   150104.58   276.00  3    Braglia et al. (2009)
3.634625   -30.178944  19.20    73922.28    89.94  4              AAT/AAOmega
3.634792   -30.220611  18.95    81060.56    23.98  5              AAT/AAOmega
3.635000   -30.355528  18.82    36902.95   276.00  3    Braglia et al. (2009)
3.635000   -30.411777  21.85   122823.47   276.00  3    Braglia et al. (2009)
3.635042   -30.193611  19.37   134629.12   131.91  4              AAT/AAOmega
3.635417   -30.492361  21.76    81482.09   276.00  3    Braglia et al. (2009)
3.635417   -30.339945  22.45   180983.21   276.00  3    Braglia et al. (2009)
3.635750   -30.481056  20.08    73134.71    23.98  5              AAT/AAOmega
3.635833   -30.346972  20.97   181191.64    29.98  5              AAT/AAOmega
3.635833   -30.311861  20.83   233776.66   276.00  3    Braglia et al. (2009)
3.636875   -30.178500  18.88    36621.22    20.99  5              AAT/AAOmega
3.637167   -30.244917  20.40   141810.35    29.98  4              AAT/AAOmega
3.637417   -30.195139  20.33   206084.02    32.98  4              AAT/AAOmega
3.638750   -30.451515  21.98   150404.38   276.00  3    Braglia et al. (2009)
3.638750   -30.542194  21.51   233356.95   276.00  3    Braglia et al. (2009)
3.639667   -30.332222  18.70    94035.98    56.96  4              AAT/AAOmega
3.640083   -30.582639  20.89   109504.28    26.98  4              AAT/AAOmega
3.640417   -30.473083  21.77   114279.39   276.00  3    Braglia et al. (2009)
3.640417   -30.380501  21.98   198850.84   276.00  3    Braglia et al. (2009)
3.640458   -30.352667  19.15    89064.92   206.86  4              AAT/AAOmega
3.641000   -30.349139  20.91    91227.58    68.95  4              AAT/AAOmega
3.641542   -30.299028  20.16    86399.06    23.98  5              AAT/AAOmega
3.641667   -30.307972  21.86    89636.45   276.00  3    Braglia et al. (2009)
3.641750   -30.210167  18.45    80880.34    71.95  4              AAT/AAOmega
3.642917   -30.506584  20.60   130348.26   276.00  3    Braglia et al. (2009)
3.643042   -30.410611  20.75    95117.56    92.94  3              AAT/AAOmega
3.643500   -30.464167  20.82   181626.30    71.95  4              AAT/AAOmega
3.643833   -30.398333  19.98       69.64   296.80  6              AAT/AAOmega
3.644125   -30.236028  20.52    72545.20    23.98  5              AAT/AAOmega
3.644208   -30.257389  20.49    21663.50    20.99  5              AAT/AAOmega
3.644583   -30.300692  20.92   107114.35   276.00  3    Braglia et al. (2009)
3.644583   -30.488056  21.21   180323.66   276.00  3    Braglia et al. (2009)
3.645792   -30.310639  20.41   712935.16  1588.90  4              AAT/AAOmega
3.645833   -30.461918  20.68    31596.63   276.00  3    Braglia et al. (2009)
3.645833   -30.423833  20.85   123124.26    65.95  4              AAT/AAOmega
3.646250   -30.427137  21.74   182032.48   276.00  3    Braglia et al. (2009)
3.647042   -30.583306  20.10   109718.66    89.94  4              AAT/AAOmega
3.647375   -30.193889  20.98   123477.98    26.98  5              AAT/AAOmega
3.647917   -30.325474  22.08    75006.57   276.00  3    Braglia et al. (2009)
3.647917   -30.433777  21.15   128699.40   276.00  3    Braglia et al. (2009)
3.648250   -30.438889  19.08      143.83    53.96  6              AAT/AAOmega
3.648750   -30.562583  20.25   132705.80    26.98  5              AAT/AAOmega
3.649125   -30.357250  19.92    92841.06    56.96  4              AAT/AAOmega
3.649346   -30.639371  19.00    95740.51    58.58  3         Archival AAT/2dF
3.649625   -30.471528  20.76    91221.58    23.98  4              AAT/AAOmega
3.650042   -30.422194  20.95   182152.43    83.94  4              AAT/AAOmega
3.650417   -30.259833  20.31   206491.32    32.98  3              AAT/AAOmega
3.650458   -30.618528  19.15   128261.33    74.95  4              AAT/AAOmega
3.650542   -30.583639  20.00   119838.81    26.98  5              AAT/AAOmega
3.651208   -30.620750  20.78   127953.47    26.98  4              AAT/AAOmega
3.652083   -30.358973  22.10   206405.61   276.00  3    Braglia et al. (2009)
3.652208   -30.189750  20.78   130643.74   101.93  3              AAT/AAOmega
3.653375   -30.621750  20.91   130574.79    26.98  5              AAT/AAOmega
3.653625   -30.329667  19.96   181274.73    29.98  5              AAT/AAOmega
3.653750   -30.535875  21.63   149385.08   276.00  3    Braglia et al. (2009)
3.654542   -30.368250  19.12    90630.23    62.96  4              AAT/AAOmega
3.654708   -30.363944  20.98      184.85   245.83  6              AAT/AAOmega
3.654750   -30.178944  20.16   130970.23   104.93  4              AAT/AAOmega
3.654833   -30.576861  19.46   133505.10    83.94  4              AAT/AAOmega
3.655000   -30.336779  21.57    42269.24   276.00  3    Braglia et al. (2009)
3.655250   -30.380694  20.94    89364.78    98.93  3              AAT/AAOmega
3.655417   -30.424166  21.99    92364.56   276.00  3    Braglia et al. (2009)
3.655667   -30.581722  17.72      215.67    47.97  6              AAT/AAOmega
3.655833   -30.330584  21.06   181552.81   276.00  3    Braglia et al. (2009)
3.656542   -30.597500  20.82      -15.99    65.95  6              AAT/AAOmega
3.656542   -30.161500  19.69   130603.74    83.94  4              AAT/AAOmega
3.656571   -30.580877  19.00    31259.68    41.22  3         Archival AAT/2dF
3.657083   -30.342472  21.87    91255.33   276.00  3    Braglia et al. (2009)
3.657375   -30.556583  19.25      168.56   305.79  6              AAT/AAOmega
3.657500   -30.436249  18.93    20864.00   276.00  3    Braglia et al. (2009)
3.657500   -30.248361  20.54   134131.84    26.98  5              AAT/AAOmega
3.657625   -30.184111  19.89   123666.94    65.95  4              AAT/AAOmega
3.658292   -30.398556  19.60    95488.97    23.98  5              AAT/AAOmega
3.658333   -30.388361  20.43    27669.28   276.00  3    Braglia et al. (2009)
3.658542   -30.163694  20.63    93597.51    23.98  4              AAT/AAOmega
3.658667   -30.273611  20.14   183462.63   104.93  4              AAT/AAOmega
3.659250   -30.449167  20.96    80722.58    86.94  5              AAT/AAOmega
3.659583   -30.511250  20.28   123063.31   276.00  3    Braglia et al. (2009)
3.660000   -30.492361  21.07    32316.13   276.00  3    Braglia et al. (2009)
3.660000   -30.166139  20.51   150088.32    26.98  5              AAT/AAOmega
3.660125   -30.405056  19.83    90848.03    23.98  5              AAT/AAOmega
3.660417   -30.322168  21.82   180533.52   276.00  3    Braglia et al. (2009)
3.660542   -30.206222  19.05    80955.63    98.93  5              AAT/AAOmega
3.661375   -30.485667  20.05   141347.68   242.83  4              AAT/AAOmega
3.661583   -30.193861  20.51    36474.23   122.92  3              AAT/AAOmega
3.661667   -30.439888  21.25   135114.96   276.00  3    Braglia et al. (2009)
3.661667   -30.454972  20.94   182518.15    86.94  4              AAT/AAOmega
3.661792   -30.519667  19.60   127358.93    26.98  4              AAT/AAOmega
3.662333   -30.250333  20.23   129063.38    29.98  4              AAT/AAOmega
3.662625   -30.230750  20.96      218.79   260.82  6              AAT/AAOmega
3.662917   -30.372168  22.05   181672.73   276.00  3    Braglia et al. (2009)
3.663000   -30.550806  19.50   109736.59    83.94  3              AAT/AAOmega
3.663708   -30.262083  20.19   286435.12   560.61  5              AAT/AAOmega
3.664167   -30.321445  21.86   181103.12   276.00  3    Braglia et al. (2009)
3.665042   -30.367528  20.50   177320.15    29.98  4              AAT/AAOmega
3.665833   -30.481251  20.93   180503.54   276.00  3    Braglia et al. (2009)
3.665875   -30.198028  20.86   136289.91   107.93  4              AAT/AAOmega
3.667708   -30.565417  19.40    56470.51    20.99  5              AAT/AAOmega
3.671042   -30.582778  20.03    91099.36    23.98  5              AAT/AAOmega
3.671208   -30.585111  20.73   149353.63   122.92  4              AAT/AAOmega
3.671792   -30.622833  18.84    95463.03    23.98  5              AAT/AAOmega
3.672292   -30.625222  20.86   105189.35    23.98  5              AAT/AAOmega
3.672417   -30.266056  20.10   141736.75    29.98  4              AAT/AAOmega
3.672500   -30.514805  22.47   219146.79   276.00  3    Braglia et al. (2009)
3.673375   -30.415167  20.38   180336.26    92.94  3              AAT/AAOmega
3.673750   -30.378000  20.21    36033.55   276.00  3    Braglia et al. (2009)
3.674583   -30.469639  20.79    32286.15   276.00  3    Braglia et al. (2009)
3.674750   -30.239278  19.53      394.69    68.95  6              AAT/AAOmega
3.675000   -30.529528  20.28   156730.00   276.00  3    Braglia et al. (2009)
3.675958   -30.297083  20.63    91736.13    23.98  5              AAT/AAOmega
3.676250   -30.285166  22.12   169830.93   276.00  3    Braglia et al. (2009)
3.677042   -30.346111  19.98       47.92    74.95  6              AAT/AAOmega
3.677458   -30.569889  20.92   109693.13    26.98  5              AAT/AAOmega
3.677500   -30.195389  20.37   130058.78    89.94  3              AAT/AAOmega
3.677750   -30.288806  20.29       90.02   101.93  6              AAT/AAOmega
3.677750   -30.197278  20.73    72472.72   149.90  4              AAT/AAOmega
3.678208   -30.529917  20.74   130546.40    71.95  4              AAT/AAOmega
3.678333   -30.455444  21.88   195613.08   276.00  3    Braglia et al. (2009)
3.678958   -30.439306  20.81   135540.51   119.92  4              AAT/AAOmega
3.680042   -30.616889  19.36   142752.84   107.93  5              AAT/AAOmega
3.681875   -30.260278  20.60   169373.43    29.98  4              AAT/AAOmega
3.682458   -30.191361  20.55    76328.23    23.98  5              AAT/AAOmega
3.682750   -30.436750  19.56      380.67   320.78  6              AAT/AAOmega
3.683250   -30.617111  20.07   143916.44    29.98  3              AAT/AAOmega
3.683333   -30.465418  21.07    80642.67   276.00  3    Braglia et al. (2009)
3.683333   -30.444138  21.45   233087.14   276.00  3    Braglia et al. (2009)
3.684083   -30.509806  19.83   114592.74   107.93  4              AAT/AAOmega
3.684167   -30.306250  22.21   177865.37   276.00  3    Braglia et al. (2009)
3.684333   -30.404528  20.81   134771.51    26.98  3              AAT/AAOmega
3.684583   -30.504723  21.68    91135.41   276.00  3    Braglia et al. (2009)
3.684792   -30.375500  19.69      486.33   275.81  6              AAT/AAOmega
3.684833   -30.492333  19.04   108558.00    29.98  5              AAT/AAOmega
3.685417   -30.182556  20.46      109.98   299.79  6              AAT/AAOmega
3.685875   -30.473722  19.36    93658.22    26.98  4              AAT/AAOmega
3.686750   -30.543417  20.96   127593.75    86.94  3              AAT/AAOmega
3.686792   -30.505000  19.42    94020.63   158.89  3              AAT/AAOmega
3.687042   -30.449639  19.00      114.12    56.96  6              AAT/AAOmega
3.687083   -30.366306  19.02    57076.43    23.98  4              AAT/AAOmega
3.687542   -30.518361  18.53    79324.20    74.95  4              AAT/AAOmega
3.688250   -30.497528  20.00       54.04   110.00  6              AAT/AAOmega
3.688333   -30.169472  20.89    74084.00    23.98  5              AAT/AAOmega
3.688458   -30.594583  20.85   109362.07    26.98  5              AAT/AAOmega
3.689166   -30.481945  21.77   195103.43   276.00  3    Braglia et al. (2009)
3.689208   -30.358750  20.73    89589.82   110.92  3              AAT/AAOmega
3.689583   -30.263111  18.86    18315.76   276.00  3    Braglia et al. (2009)
3.689583   -30.336639  22.17   222624.38   276.00  3    Braglia et al. (2009)
3.689583   -30.535097  21.94   753345.47   276.00  3    Braglia et al. (2009)
3.690083   -30.558278  19.24    79285.73   110.92  4              AAT/AAOmega
3.690083   -30.571528  20.88   144262.08    86.94  4              AAT/AAOmega
3.690417   -30.526194  21.75   157149.71   276.00  3    Braglia et al. (2009)
3.691000   -30.482611  19.06    86729.46    23.98  5              AAT/AAOmega
3.691208   -30.233444  20.56      175.94   194.87  6              AAT/AAOmega
3.691250   -30.331861  21.83   152323.05   276.00  3    Braglia et al. (2009)
3.691542   -30.617556  20.67      799.55   410.72  6              AAT/AAOmega
3.691708   -30.570250  19.62    79771.07    77.95  3              AAT/AAOmega
3.694542   -30.452111  19.71    58857.75    23.98  4              AAT/AAOmega
3.694875   -30.475111  20.83       76.94    71.95  6              AAT/AAOmega
3.695042   -30.601944  19.84   144732.14    26.98  5              AAT/AAOmega
3.695417   -30.523556  20.71   114899.19   209.85  3              AAT/AAOmega
3.696000   -30.468444  20.09      416.82   380.74  6              AAT/AAOmega
3.696333   -30.490778  19.78    87662.12    23.98  5              AAT/AAOmega
3.696417   -30.542222  20.34   150164.27   110.92  4              AAT/AAOmega
3.697083   -30.478416  22.13   195253.33   276.00  3    Braglia et al. (2009)
3.697583   -30.577139  16.56    36447.08    80.94  5              AAT/AAOmega
3.697667   -30.370861  20.59       35.13   299.79  6              AAT/AAOmega
3.698792   -30.311722  20.44   133677.36    89.94  4              AAT/AAOmega
3.698917   -30.613139  19.04   122876.51   104.93  4              AAT/AAOmega
3.699167   -30.334991  21.99   160897.11   276.00  3    Braglia et al. (2009)
3.699833   -30.502194  20.19    79233.37   104.93  3              AAT/AAOmega
3.700000   -30.491472  21.19   134005.73   276.00  3    Braglia et al. (2009)
3.700000   -30.487028  20.73   188028.33   276.00  3    Braglia et al. (2009)
3.700833   -30.532305  22.24   149864.75   276.00  3    Braglia et al. (2009)
3.701083   -30.595944  19.19    79102.85   101.93  4              AAT/AAOmega
3.701667   -30.322779  21.75   169651.05   276.00  3    Braglia et al. (2009)
3.702125   -30.449639  20.00       42.05    74.95  6              AAT/AAOmega
3.702542   -30.531111  19.26      -15.03    38.97  6              AAT/AAOmega
3.703292   -30.551056  20.06    31774.65    20.99  5              AAT/AAOmega
3.703333   -30.473778  21.50   136044.32   276.00  3    Braglia et al. (2009)
3.703833   -30.579750  20.57    79391.82    23.98  5              AAT/AAOmega
3.704083   -30.463472  19.58       72.14    56.96  6              AAT/AAOmega
3.704167   -30.472306  19.88    79123.35    68.95  4              AAT/AAOmega
3.705292   -30.520639  20.97   123206.56   110.92  4              AAT/AAOmega
3.706208   -30.488667  20.40    56405.77    20.99  5              AAT/AAOmega
3.706750   -30.211250  18.35   122945.85    26.98  5              AAT/AAOmega
3.707875   -30.388528  20.96    57254.01    23.98  4              AAT/AAOmega
3.708333   -30.487057  17.53    56749.21   276.00  3    Braglia et al. (2009)
3.708333   -30.325500  21.72   222504.46   276.00  3    Braglia et al. (2009)
3.709125   -30.450583  19.42       29.90   146.90  6              AAT/AAOmega
3.709583   -30.466196  20.06   108943.08   276.00  3    Braglia et al. (2009)
3.710000   -30.314554  19.94    32525.98   276.00  3    Braglia et al. (2009)
3.710750   -30.607750  20.99   187129.97    80.94  3              AAT/AAOmega
3.711250   -30.490055  21.51    16007.36   276.00  3    Braglia et al. (2009)
3.711667   -30.443943  21.44    48744.75   276.00  3    Braglia et al. (2009)
3.712083   -30.278666  21.10   108043.70   276.00  3    Braglia et al. (2009)
3.713167   -30.350944  16.98      126.11    83.94  6              AAT/AAOmega
3.713208   -30.320056  20.52   134497.93   116.92  3              AAT/AAOmega
3.713750   -30.293943  21.46   159817.86   276.00  3    Braglia et al. (2009)
3.714167   -30.264889  22.26   233177.07   276.00  3    Braglia et al. (2009)
3.714875   -30.387833  20.03    73328.69    23.98  5              AAT/AAOmega
3.715583   -30.269611  20.05      407.83   317.78  6              AAT/AAOmega
3.715917   -30.539500  19.88   150242.01   122.92  3              AAT/AAOmega
3.715958   -30.263861  20.26      146.72   185.87  6              AAT/AAOmega
3.716333   -30.544222  20.59    79296.45    68.95  4              AAT/AAOmega
3.716875   -30.230333  20.42    80626.86    23.98  5              AAT/AAOmega
3.717125   -30.365361  17.70    56851.26    95.93  4              AAT/AAOmega
3.718042   -30.365222  18.62    56884.55    56.96  4              AAT/AAOmega
3.718167   -30.230889  20.83    93417.60    23.98  5              AAT/AAOmega
3.718542   -30.597333  19.87   117956.22    26.98  4              AAT/AAOmega
3.719083   -30.553000  19.18    95449.10    23.98  5              AAT/AAOmega
3.719667   -30.212500  19.69   123735.89    26.98  5              AAT/AAOmega
3.719833   -30.415722  20.90   233512.53    98.93  5              AAT/AAOmega
3.720416   -30.303638  21.87   138142.87   276.00  3    Braglia et al. (2009)
3.720458   -30.257083  19.31    76290.38   107.93  3              AAT/AAOmega
3.721417   -30.243444  20.02    93435.73    23.98  5              AAT/AAOmega
3.721625   -30.272222  20.02    92505.31    92.94  5              AAT/AAOmega
3.721625   -30.551417  19.18   149916.00   113.92  4              AAT/AAOmega
3.722500   -30.403833  20.68    22093.15   276.00  3    Braglia et al. (2009)
3.722625   -30.259389  19.15    75971.31    26.98  4              AAT/AAOmega
3.722917   -30.280750  19.83   108523.37   276.00  3    Braglia et al. (2009)
3.723500   -30.542056  20.56   151509.20    62.96  4              AAT/AAOmega
3.723542   -30.578333  20.73   198396.96   143.90  3              AAT/AAOmega
3.723708   -30.316222  20.22   206638.68    80.94  3              AAT/AAOmega
3.724167   -30.482834  22.66     2606.65   276.00  3    Braglia et al. (2009)
3.724583   -30.242833  20.84       52.96   239.83  6              AAT/AAOmega
3.724750   -30.445056  20.66   118870.83    86.94  3              AAT/AAOmega
3.724958   -30.198222  19.53      123.11   257.82  6              AAT/AAOmega
3.725167   -30.533194  20.21      218.94   239.83  6              AAT/AAOmega
3.726208   -30.568444  19.38    82301.74    23.98  5              AAT/AAOmega
3.727333   -30.447333  20.59   118991.63    71.95  4              AAT/AAOmega
3.727458   -30.199944  20.21   116841.20   116.92  4              AAT/AAOmega
3.727500   -30.451857  20.25   120275.24   276.00  3    Braglia et al. (2009)
3.728417   -30.242333  19.56    56563.45    20.99  5              AAT/AAOmega
3.728625   -30.478083  20.21    79467.23    65.95  4              AAT/AAOmega
3.728875   -30.567056  20.89   133080.83    26.98  5              AAT/AAOmega
3.729917   -30.360861  19.71      150.58    65.95  6              AAT/AAOmega
3.730125   -30.472417  20.84    79076.87    74.95  3              AAT/AAOmega
3.730417   -30.505167  21.59   118416.52   276.00  3    Braglia et al. (2009)
3.730875   -30.541389  19.89   119771.60   137.90  4              AAT/AAOmega
3.731375   -30.550500  18.03    79708.11    26.98  4              AAT/AAOmega
3.732083   -30.469072  19.96    79233.65   276.00  3    Braglia et al. (2009)
3.732917   -30.455667  21.42    56989.05   276.00  3    Braglia et al. (2009)
3.732958   -30.247111  19.58   169328.69    80.94  5              AAT/AAOmega
3.734417   -30.545111  20.58    78789.09    65.95  3              AAT/AAOmega
3.736250   -30.486028  20.38    79382.83    62.96  4              AAT/AAOmega
3.737000   -30.403389  20.16    78169.16    23.98  5              AAT/AAOmega
3.737167   -30.373972  19.81   122887.52    26.98  4              AAT/AAOmega
3.738250   -30.446222  19.61   478348.01  1678.84  5              AAT/AAOmega
3.738958   -30.259861  20.37      203.95    65.95  6              AAT/AAOmega
3.739083   -30.360750  19.13    90099.21    62.96  5              AAT/AAOmega
3.739583   -30.290611  21.97   194323.97   276.00  3    Braglia et al. (2009)
3.739792   -30.541583  19.78   112770.11    26.98  5              AAT/AAOmega
3.740125   -30.560806  20.71      235.90   338.77  6              AAT/AAOmega
3.740292   -30.532250  19.44   151140.25    71.95  4              AAT/AAOmega
3.740333   -30.349750  18.18    90027.63    23.98  5              AAT/AAOmega
3.740500   -30.319389  20.33   217768.90   122.92  3              AAT/AAOmega
3.740917   -30.479611  18.70    80580.88    65.95  4              AAT/AAOmega
3.741000   -30.386694  20.44    91017.75    23.98  4              AAT/AAOmega
3.741083   -30.506167  19.29       59.88    47.97  6              AAT/AAOmega
3.741333   -30.264139  20.94    31580.25    20.99  5              AAT/AAOmega
3.741750   -30.219806  19.82      -12.99   146.90  6              AAT/AAOmega
3.741833   -30.471389  18.99    79150.49    74.95  4              AAT/AAOmega
3.741958   -30.207056  19.88    80586.25    23.98  5              AAT/AAOmega
3.742792   -30.567722  20.12    79589.82    59.96  3              AAT/AAOmega
3.743750   -30.299583  21.66     3206.22   276.00  3    Braglia et al. (2009)
3.744167   -30.323195  17.54    19215.14   276.00  3    Braglia et al. (2009)
3.744167   -30.423721  21.62    94403.15   276.00  3    Braglia et al. (2009)
3.744208   -30.547611  20.53       95.09   134.91  6              AAT/AAOmega
3.744542   -30.265333  18.82    95250.17    23.98  5              AAT/AAOmega
3.744583   -30.263861  20.42   188425.22    83.94  4              AAT/AAOmega
3.745000   -30.393750  20.52       -0.84   248.83  6              AAT/AAOmega
3.745417   -30.342861  20.55   187998.35   276.00  3    Braglia et al. (2009)
3.746042   -30.346056  17.28        3.69    41.97  6              AAT/AAOmega
3.746250   -30.494362  20.69    38641.75   276.00  3    Braglia et al. (2009)
3.746333   -30.366111  19.30      162.08   230.84  6              AAT/AAOmega
3.747083   -30.471695  21.25   187068.99   276.00  3    Braglia et al. (2009)
3.747333   -30.346278  18.70    90719.82    77.95  4              AAT/AAOmega
3.747333   -30.391944  20.87    91017.75    80.94  3              AAT/AAOmega
3.747542   -30.467528  20.01      318.45   311.78  6              AAT/AAOmega
3.747958   -30.579250  20.64    79569.28    59.96  3              AAT/AAOmega
3.748042   -30.577722  19.72   516750.12  1831.73  5              AAT/AAOmega
3.748708   -30.288389  20.50       77.00    74.95  6              AAT/AAOmega
3.748750   -30.435558  20.11    55759.90   276.00  3    Braglia et al. (2009)
3.748792   -30.357028  20.65   134749.36    26.98  4              AAT/AAOmega
3.748958   -30.575583  20.23    95354.08    23.98  4              AAT/AAOmega
3.749042   -30.352667  20.27   120200.34    29.98  3              AAT/AAOmega
3.749083   -30.499222  20.42    87817.12    23.98  5              AAT/AAOmega
3.749167   -30.478056  19.71    79893.19   276.00  3    Braglia et al. (2009)
3.750417   -30.527528  19.45    80181.80    71.95  3              AAT/AAOmega
3.750417   -30.241750  20.94   236779.96    89.94  4              AAT/AAOmega
3.751292   -30.565861  20.22   149864.86   107.93  3              AAT/AAOmega
3.751958   -30.263278  20.92   205661.41    80.94  4              AAT/AAOmega
3.754917   -30.337972  20.66    90966.78    23.98  4              AAT/AAOmega
3.755375   -30.404639  19.83    91996.69    74.95  3              AAT/AAOmega
3.756333   -30.447167  20.09   122974.04    26.98  4              AAT/AAOmega
3.756500   -30.507139  20.99   127932.48    77.95  4              AAT/AAOmega
3.757250   -30.255778  19.88       42.66   173.88  6              AAT/AAOmega
3.757250   -30.208833  20.38      355.88   338.77  6              AAT/AAOmega
3.757375   -30.388194  19.48       51.16    56.96  6              AAT/AAOmega
3.758083   -30.244944  20.40   206006.41   113.92  3              AAT/AAOmega
3.758292   -30.205500  20.41   176687.54    95.93  3              AAT/AAOmega
3.758625   -30.508917  20.29    87664.30    23.98  5              AAT/AAOmega
3.758667   -30.325806  20.22   169707.66    29.98  5              AAT/AAOmega
3.759000   -30.539917  19.09    79279.40    74.95  4              AAT/AAOmega
3.759083   -30.253333  20.04   136124.13    95.93  4              AAT/AAOmega
3.759250   -30.265306  20.55    76466.67    23.98  3              AAT/AAOmega
3.759708   -30.297916  21.15    92424.52   276.00  3    Braglia et al. (2009)
3.761167   -30.425556  19.60      111.12    56.96  6              AAT/AAOmega
3.761375   -30.409139  19.87       44.78   278.81  6              AAT/AAOmega
3.761875   -30.343917  20.16      254.92   206.86  6              AAT/AAOmega
3.761958   -30.231167  20.46   108141.41    86.94  3              AAT/AAOmega
3.763167   -30.335211  22.19   247597.09   276.00  3    Braglia et al. (2009)
3.763833   -30.582333  19.39    79831.37    65.95  4              AAT/AAOmega
3.765292   -30.378334  21.36    99769.43   276.00  3    Braglia et al. (2009)
3.766333   -30.319695  21.95    95872.13   276.00  3    Braglia et al. (2009)
3.766417   -30.294389  19.80      135.59    71.95  6              AAT/AAOmega
3.766833   -30.426222  20.06   127369.40    26.98  5              AAT/AAOmega
3.767417   -30.526389  20.84   110734.99    26.98  5              AAT/AAOmega
3.767667   -30.484250  20.13     7666.46    17.99  5              AAT/AAOmega
3.769000   -30.242611  20.54    79439.08    23.98  5              AAT/AAOmega
3.769833   -30.299694  20.38      217.91   281.80  6              AAT/AAOmega
3.770042   -30.454278  20.19       89.75   116.92  6              AAT/AAOmega
3.770042   -30.405750  20.52   329199.16   467.68  5              AAT/AAOmega
3.770250   -30.254000  20.30    57181.65    20.99  5              AAT/AAOmega
3.770250   -30.345056  19.54    90852.08   104.93  4              AAT/AAOmega
3.770333   -30.437694  20.09    36700.68    20.99  5              AAT/AAOmega
3.770792   -30.256667  18.14    57046.45    20.99  5              AAT/AAOmega
3.770875   -30.273222  20.58   129200.24    74.95  4              AAT/AAOmega
3.771500   -30.397778  20.92   104729.01    23.98  5              AAT/AAOmega
3.772125   -30.355500  20.21    91280.12   113.92  4              AAT/AAOmega
3.773042   -30.415528  20.03      354.42   350.76  6              AAT/AAOmega
3.774333   -30.289944  20.39   137918.79    98.93  3              AAT/AAOmega
3.774750   -30.544528  19.30    48061.08   149.90  4              AAT/AAOmega
3.775000   -30.430917  20.36   172070.06   116.92  3              AAT/AAOmega
3.775333   -30.347056  20.49    90680.33    23.98  5              AAT/AAOmega
3.775625   -30.349333  20.60    92059.88    83.94  3              AAT/AAOmega
3.776250   -30.439278  19.02       54.15    86.94  6              AAT/AAOmega
3.776417   -30.336056  18.27    91814.09   107.93  5              AAT/AAOmega
3.776833   -30.534722  18.13    87591.99    23.98  5              AAT/AAOmega
3.777167   -30.383556  19.51      122.84   245.83  6              AAT/AAOmega
3.778042   -30.457361  18.82    78670.80    59.96  4              AAT/AAOmega
3.778375   -30.409222  19.63   328414.97   368.74  5              AAT/AAOmega
3.778625   -30.496778  20.25   144390.15   137.90  3              AAT/AAOmega
3.779083   -30.402444  19.36       65.88    62.96  6              AAT/AAOmega
3.780125   -30.524194  20.71    87658.22    23.98  5              AAT/AAOmega
3.780583   -30.348389  20.55    92645.47    95.93  4              AAT/AAOmega
3.780667   -30.290722  19.64    91797.84    71.95  4              AAT/AAOmega
3.780750   -30.518583  19.17    27773.52    20.99  5              AAT/AAOmega
3.780917   -30.215222  20.42    85556.54    23.98  5              AAT/AAOmega
3.781583   -30.445528  20.75      262.88   242.83  6              AAT/AAOmega
3.781917   -30.224278  20.59    92290.70    23.98  4              AAT/AAOmega
3.782208   -30.250417  19.58       38.90   245.83  6              AAT/AAOmega
3.782833   -30.333278  19.24    92351.09    98.93  4              AAT/AAOmega
3.783417   -30.564111  20.52   109658.46    77.95  4              AAT/AAOmega
3.783792   -30.375528  22.40   229099.90   276.00  3    Braglia et al. (2009)
3.784125   -30.478000  19.59      305.99   293.80  6              AAT/AAOmega
3.784292   -30.252028  20.72   140629.09    26.98  4              AAT/AAOmega
3.785667   -30.309999  22.28   203617.54   276.00  3    Braglia et al. (2009)
3.786667   -30.371723  22.48   202987.97   276.00  3    Braglia et al. (2009)
3.787375   -30.239472  20.36    91972.71    68.95  3              AAT/AAOmega
3.787375   -30.489222  19.02    95254.25    26.98  4              AAT/AAOmega
3.787458   -30.397083  20.82   108461.09    26.98  5              AAT/AAOmega
3.787542   -30.253861  20.89   140069.95    29.98  4              AAT/AAOmega
3.788167   -30.539500  20.25      120.00   203.86  6              AAT/AAOmega
3.788333   -30.247500  19.02    79609.52    95.93  4              AAT/AAOmega
3.789167   -30.505500  19.21    78952.96    77.95  4              AAT/AAOmega
3.789792   -30.358389  19.95    91399.14    77.95  4              AAT/AAOmega
3.790042   -30.397944  20.62       35.02   152.89  6              AAT/AAOmega
3.790208   -30.300889  18.74    92360.08    98.93  4              AAT/AAOmega
3.790250   -30.454361  18.59    36517.79    44.97  5              AAT/AAOmega
3.790417   -30.248472  20.07    79182.41    59.96  4              AAT/AAOmega
3.790667   -30.544444  19.93   135711.90   110.92  3              AAT/AAOmega
3.791125   -30.486917  19.52    79647.13    59.96  4              AAT/AAOmega
3.791542   -30.417361  20.79    36336.45    20.99  5              AAT/AAOmega
3.791667   -30.356890  22.78    21133.81   276.00  3    Braglia et al. (2009)
3.791792   -30.236694  20.72      262.88   278.81  6              AAT/AAOmega
3.792333   -30.510972  19.57    79258.41    23.98  5              AAT/AAOmega
3.792583   -30.489194  18.03    79234.43    71.95  4              AAT/AAOmega
3.792708   -30.363167  19.86    91549.96    77.95  4              AAT/AAOmega
3.793083   -30.488694  18.72       36.17   269.81  6              AAT/AAOmega
3.793750   -30.503806  20.89    58887.73    20.99  5              AAT/AAOmega
3.794042   -30.494667  20.06    95663.49    26.98  4              AAT/AAOmega
3.794458   -30.261444  20.81    41246.59    20.99  5              AAT/AAOmega
3.794500   -30.465917  20.54    86530.93    23.98  5              AAT/AAOmega
3.795667   -30.291528  20.94   137827.71    26.98  4              AAT/AAOmega
3.795833   -30.554611  19.67    79057.40    83.94  4              AAT/AAOmega
3.796250   -30.297083  21.88    92244.64   276.00  3    Braglia et al. (2009)
3.796833   -30.368778  19.30    93451.01    23.98  5              AAT/AAOmega
3.798000   -30.348722  20.41       23.14   287.80  6              AAT/AAOmega
3.798667   -30.260806  19.88    55336.19    77.95  3              AAT/AAOmega
3.798875   -30.425917  20.79    91719.19   113.92  3              AAT/AAOmega
3.799750   -30.371778  19.47       60.15   110.92  6              AAT/AAOmega
3.800833   -30.445028  20.11    44136.20    20.99  4              AAT/AAOmega
3.801125   -30.369417  20.05      -11.30    20.99  6              AAT/AAOmega
3.801792   -30.401556  20.48      229.98   299.79  6              AAT/AAOmega
3.802083   -30.336918  21.41   217617.85   276.00  3    Braglia et al. (2009)
3.802500   -30.420306  20.33   122919.70    26.98  5              AAT/AAOmega
3.803333   -30.304832  22.08    56359.48   276.00  3    Braglia et al. (2009)
3.803333   -30.316055  22.22   214829.78   276.00  3    Braglia et al. (2009)
3.803583   -30.417000  19.21       81.14    41.97  6              AAT/AAOmega
3.803708   -30.357306  19.90    91390.14    26.98  3              AAT/AAOmega
3.804583   -30.302472  20.28    90917.34    26.98  3              AAT/AAOmega
3.804667   -30.485194  17.69      143.72   296.80  6              AAT/AAOmega
3.805625   -30.505389  19.29    36654.46    20.99  5              AAT/AAOmega
3.805625   -30.542917  18.45    79429.64    23.98  5              AAT/AAOmega
3.805917   -30.502417  19.87   144783.10    80.94  4              AAT/AAOmega
3.808833   -30.265528  19.37      108.12   290.80  6              AAT/AAOmega
3.809375   -30.481028  20.69    79782.15    23.98  4              AAT/AAOmega
3.809417   -30.329361  19.68    89804.34    89.94  4              AAT/AAOmega
3.809875   -30.326417  19.39    90009.64    71.95  3              AAT/AAOmega
3.809917   -30.489111  20.82    99676.68    23.98  5              AAT/AAOmega
3.810208   -30.496917  19.70    79446.25    65.95  4              AAT/AAOmega
3.810875   -30.453556  19.93    95309.34    26.98  4              AAT/AAOmega
3.811125   -30.435083  18.91    79192.79    98.93  4              AAT/AAOmega
3.811583   -30.441000  19.23    78994.59    23.98  5              AAT/AAOmega
3.812083   -30.470667  20.80       19.98    74.95  6              AAT/AAOmega
3.813333   -30.362972  21.75   180473.56   276.00  3    Braglia et al. (2009)
3.813583   -30.311306  19.98   108435.36   131.91  3              AAT/AAOmega
3.814000   -30.528278  19.45    87383.38    23.98  5              AAT/AAOmega
3.815000   -30.346973  21.78   206705.40   276.00  3    Braglia et al. (2009)
3.816000   -30.455139  16.55    36683.92    53.96  4              AAT/AAOmega
3.816542   -30.403444  20.01    77669.44    23.98  5              AAT/AAOmega
3.816542   -30.492139  20.39   321571.68  1259.13  5              AAT/AAOmega
3.817667   -30.398361  20.11    56456.09    20.99  5              AAT/AAOmega
3.818000   -30.514944  19.95    47766.86    41.97  5              AAT/AAOmega
3.818875   -30.502694  20.13       53.77   110.00  6              AAT/AAOmega
3.819417   -30.371167  20.45   180551.69    89.94  3              AAT/AAOmega
3.819583   -30.508972  20.66        8.15    74.95  6              AAT/AAOmega
3.820000   -30.510056  20.08    48037.15    86.94  4              AAT/AAOmega
3.820000   -30.308167  21.90   137153.55   276.00  3    Braglia et al. (2009)
3.820833   -30.381667  20.24    91816.80    23.98  4              AAT/AAOmega
3.822708   -30.306806  19.76   108225.92    26.98  5              AAT/AAOmega
3.823333   -30.323502  21.33    71199.21   276.00  3    Braglia et al. (2009)
3.823750   -30.359028  20.87    94822.86   276.00  3    Braglia et al. (2009)
3.824875   -30.310333  19.01      341.96   299.79  6              AAT/AAOmega
3.825750   -30.289083  19.05   138214.35   119.92  4              AAT/AAOmega
3.826208   -30.408639  20.31    78024.76    23.98  4              AAT/AAOmega
3.826625   -30.310056  19.74      -11.30    47.97  6              AAT/AAOmega
3.826750   -30.345250  20.32      233.93   224.84  6              AAT/AAOmega
3.827083   -30.464583  20.65   132300.28    26.98  5              AAT/AAOmega
3.828542   -30.391389  19.63    86217.15    95.93  4              AAT/AAOmega
3.829000   -30.320972  19.64   123346.18   134.91  4              AAT/AAOmega
3.829333   -30.458583  20.52   135075.87    77.95  4              AAT/AAOmega
3.830000   -30.342417  20.91    92994.12   276.00  3    Braglia et al. (2009)
3.830083   -30.444056  20.66    56972.43    23.98  5              AAT/AAOmega
3.830375   -30.318944  20.89   123374.43    71.95  4              AAT/AAOmega
3.830417   -30.372139  22.51   247717.01   276.00  3    Braglia et al. (2009)
3.833292   -30.395222  20.02   134795.49    26.98  3              AAT/AAOmega
3.834625   -30.504194  16.84      108.12   392.73  6              AAT/AAOmega
3.835500   -30.296028  18.67    92066.28    65.95  4              AAT/AAOmega
3.836292   -30.402222  20.86   149695.38    26.98  5              AAT/AAOmega
3.836625   -30.290861  18.43    79396.32    80.94  5              AAT/AAOmega
3.838333   -30.379473  20.97   142250.02   276.00  3    Braglia et al. (2009)
3.838958   -30.464556  20.42    67196.02    23.98  5              AAT/AAOmega
3.840667   -30.485944  20.65   144437.75    68.95  4              AAT/AAOmega
3.840750   -30.449917  20.35    36406.12    20.99  4              AAT/AAOmega
3.841333   -30.399306  19.98    41209.96    20.99  5              AAT/AAOmega
3.842125   -30.385056  19.50       95.86   293.80  6              AAT/AAOmega
3.842500   -30.496417  19.13   123014.80    89.94  4              AAT/AAOmega
3.843250   -30.320167  17.28       83.87    59.96  6              AAT/AAOmega
3.843833   -30.438778  20.59   247779.08    53.96  3              AAT/AAOmega
3.844042   -30.335194  20.36   326047.24    29.98  5              AAT/AAOmega
3.844208   -30.321361  17.41       51.16   305.79  6              AAT/AAOmega
3.845833   -30.302502  20.08   108223.58   276.00  3    Braglia et al. (2009)
3.846417   -30.386694  20.23      191.96    89.94  6              AAT/AAOmega
3.846917   -30.339139  20.46       71.91   125.91  6              AAT/AAOmega
3.848667   -30.432889  20.30    98040.70    23.98  5              AAT/AAOmega
3.848708   -30.402583  19.55    89644.35    23.98  5              AAT/AAOmega
3.848750   -30.318157  20.58   123183.22   276.00  3    Braglia et al. (2009)
3.849958   -30.438750  20.23   132342.25    26.98  4              AAT/AAOmega
3.850500   -30.407028  19.47    79591.19    89.94  4              AAT/AAOmega
3.851917   -30.332778  20.21    62986.16    23.98  5              AAT/AAOmega
3.852958   -30.406083  20.13   131324.02    29.98  4              AAT/AAOmega
3.856708   -30.323722  19.90   113735.39    26.98  4              AAT/AAOmega
3.858458   -30.384667  19.43    79237.76    23.98  5              AAT/AAOmega
3.858917   -30.330139  19.46    87353.05    23.98  5              AAT/AAOmega
3.860417   -30.392027  19.91    57138.94   276.00  3    Braglia et al. (2009)
3.860792   -30.399778  20.08       53.77   110.00  6              AAT/AAOmega
3.861500   -30.335750  19.31       18.18   110.00  6              AAT/AAOmega
3.862000   -30.397889  20.70    57095.34    20.99  5              AAT/AAOmega
3.863167   -30.359306  19.99    90764.68    23.98  4              AAT/AAOmega
3.865000   -30.370222  22.68   231138.49   276.00  3    Braglia et al. (2009)
3.865250   -30.364250  20.97    90834.89    23.98  3              AAT/AAOmega
3.865708   -30.381861  20.28      152.98   290.80  6              AAT/AAOmega
3.866667   -30.397611  19.08    95001.34    23.98  5              AAT/AAOmega
3.868333   -30.350376  22.98   118086.75   276.00  3    Braglia et al. (2009)
3.869875   -30.393750  19.78    95185.30    23.98  5              AAT/AAOmega

